How Robust is Unsupervised Representation Learning to Distribution Shift?

The robustness of machine learning algorithms to distributions shift is primarily discussed in the context of supervised learning (SL). As such, there is a lack of insight on the robustness of the representations learned from unsupervised methods, such as self-supervised learning (SSL) and auto-encoder based algorithms (AE), to distribution shift. We posit that the input-driven objectives of unsupervised algorithms lead to representations that are more robust to distribution shift than the target-driven objective of SL. We verify this by extensively evaluating the performance of SSL and AE on both synthetic and realistic distribution shift datasets. Following observations that the linear layer used for classification itself can be susceptible to spurious correlations, we evaluate the representations using a linear head trained on a small amount of out-of-distribution (OOD) data, to isolate the robustness of the learned representations from that of the linear head. We also develop "controllable" versions of existing realistic domain generalisation datasets with adjustable degrees of distribution shifts. This allows us to study the robustness of different learning algorithms under versatile yet realistic distribution shift conditions. Our experiments show that representations learned from unsupervised learning algorithms generalise better than SL under a wide variety of extreme as well as realistic distribution shifts.

==> notebooks/.ipynb_checkpoints/plot_data-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "67ffe696",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "# sns.set_theme()\n",
    "sns.set_context(\"paper\")\n",
    "sns.set_style(\"whitegrid\")\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 10\n",
    "BIGGER_SIZE = 16\n",
    "c1, c2, c3, c4 = '#086788', '#EE6C4D', '#89B68C', '#F3B700'\n",
    "\n",
    "# sns.set(rc={'figure.figsize':(6,4)})\n",
    "plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=BIGGER_SIZE)    # legend fontsize\n",
    "plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title\n",
    "\n",
    "c1 = '#62C73E'\n",
    "c3 = '#19BAFF'\n",
    "c4 = '#808080'\n",
    "\n",
    "corr = np.array([0, 0.5, 1.0])\n",
    "\n",
    "def plot_function(v_ssl, v_sslstd, v_ae, v_aestd, v_sl, v_slstd, ymin, ymax, ylabel=None, title=None, file_name=None):\n",
    "    plt.figure()\n",
    "    plt.tight_layout()\n",
    "    matplotlib.rc('axes',edgecolor='#E6E6E6')\n",
    "    \n",
    "    plt.plot(corr, v_sl, linestyle='-', color=c4,  marker='o', linewidth=4, markersize=8, label='SL')\n",
    "    plt.fill_between(corr, v_sl-v_slstd, v_sl+v_slstd, color=c4, alpha=0.2)\n",
    "    \n",
    "    plt.plot(corr, v_ssl, linestyle='-', color=c1,  marker='o', linewidth=4, markersize=8, label='SSL')\n",
    "    plt.fill_between(corr, v_ssl-v_sslstd, v_ssl+v_sslstd, color=c1, alpha=0.2)\n",
    "\n",
    "    plt.plot(corr, v_ae, linestyle='-', color=c3,  marker='o', linewidth=4, markersize=8, label='AE')\n",
    "    plt.fill_between(corr, v_ae-v_aestd, v_ae+v_aestd, color=c3, alpha=0.2)\n",
    "\n",
    "    plt.legend()\n",
    "\n",
    "    plt.xticks(corr)\n",
    "    plt.xlim([0,1])\n",
    "    plt.ylim([ymin,ymax])\n",
    "    if ylabel is not None:\n",
    "        plt.ylabel(ylabel)\n",
    "    plt.xlabel(r\"$r_{{id}}$\")\n",
    "    plt.legend(handlelength=1.5)\n",
    "    if title is not None:\n",
    "        plt.title(title)\n",
    "    if file_name is not None:\n",
    "        plt.savefig(f\"{file_name}.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "687cf01f",
   "metadata": {},
   "source": [
    "# FMoW"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "cbf9ccc1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot accood_clsood\n",
    "\n",
    "fv_ssl = np.array([29.64, 30, 26.92])\n",
    "fv_sslstd = np.array([1.75, 2.42, 0.57])\n",
    "fv_ae = np.array([22.79, 20.49, 18.26])\n",
    "fv_aestd = np.array([2.76, 2.33, 2.8])\n",
    "fv_sl = np.array([35.6, 32.34, 25.73])\n",
    "fv_slstd = np.array([0.67, 2.53, 0.48])\n",
    "\n",
    "plot_function(fv_ssl, fv_sslstd, fv_ae, fv_aestd, fv_sl, fv_slstd, \n",
    "              ymin=15, ymax=40, ylabel=r\"Test accuracy ($\\uparrow$)\",\n",
    "              file_name=\"accood_clsood_fmow\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "b9cb76ac",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot accood_clsood\n",
    "\n",
    "fv_ssl = np.array([29.64, 30, 26.92])\n",
    "fv_sslstd = np.array([1.75, 2.42, 0.57])\n",
    "fv_ae = np.array([22.79, 20.49, 18.26])\n",
    "fv_aestd = np.array([2.76, 2.33, 2.8])\n",
    "fv_sl = np.array([35.6, 32.34, 25.73])\n",
    "fv_slstd = np.array([0.67, 2.53, 0.48])\n",
    "\n",
    "plot_function(fv_ssl, fv_sslstd, fv_ae, fv_aestd, fv_sl, fv_slstd, \n",
    "              ymin=15, ymax=40, title=r\"Test worst region accuracy ($\\uparrow$)\",\n",
    "              file_name=\"accood_clsood_fmow\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f00f5f49",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot effective robustness\n",
    "fr_ssl =    np.array([9.15 ,  8.18,  9.29])\n",
    "fr_sslstd = np.array([0.87 , 1.11 , 0.985])\n",
    "fr_ae =     np.array([ 4.99,  6.90,  8.77])\n",
    "fr_aestd =  np.array([0.75 , 0.805, 0.65 ])\n",
    "fr_sl =     np.array([37.7,  25.9 , 12.26])\n",
    "fr_slstd =  np.array([4.115, 3.245, 1.055])\n",
    "\n",
    "\n",
    "plot_function(fr_ssl, fr_sslstd, fr_ae, fr_aestd, fr_sl, fr_slstd, \n",
    "              ymin=0, ymax=50, title=r\"Shift Sensitivity $s$ ($\\downarrow$)\",\n",
    "              file_name=\"rho_fmow\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f2e60799",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot classifier bias\n",
    "b_ssl =    np.array([ 7.27,  6.66,  7.18])\n",
    "b_sslstd = np.array([ 1.29,  1.28,  1.1 ])\n",
    "b_ae =     np.array([ 7.29,  2.95,  3.41])\n",
    "b_aestd =  np.array([1.26 , 0.875, 0.59 ])\n",
    "b_sl =     np.array([ 6.87,  6.01,  5.29])\n",
    "b_slstd =  np.array([0.87 , 1.925, 1.07 ])\n",
    "\n",
    "\n",
    "plot_function(b_ssl, b_sslstd, b_ae, b_aestd, b_sl, b_slstd, \n",
    "              ymin=0, ymax=10, title=r\"Linear head bias $b$\",\n",
    "              file_name=\"b_fmow\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ad5ec9f5",
   "metadata": {},
   "source": [
    "# Camelyon17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "65f3567b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot accood_clsood\n",
    "cv_ssl =    np.array([89.80, 85.66, 80.91])\n",
    "cv_sslstd = np.array([ 3.02,  1.03,  5.60])\n",
    "cv_ae =     np.array([86.91,  86.3, 83.11])\n",
    "cv_aestd =  np.array([ 1.78,  3.98,  4.99])\n",
    "cv_sl =     np.array([86.84, 81.49, 73.37])\n",
    "cv_slstd =  np.array([ 2.08,  4.69,  6.20])\n",
    "\n",
    "\n",
    "plot_function(cv_ssl, cv_sslstd, cv_ae, cv_aestd, cv_sl, cv_slstd, \n",
    "              ymin=65, ymax=95, title=r\"Test accuracy ($\\uparrow$)\",\n",
    "              file_name=\"accood_clsood_camelyon17\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c89d5830",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot effective robustness\n",
    "cr_ssl =    np.array([1.63 ,  6.09,  6.35])\n",
    "cr_sslstd = np.array([0.67 , 0.89 , 1.885])\n",
    "cr_ae =     np.array([-0.20,  1.36,  4.09])\n",
    "cr_aestd =  np.array([0.33 , 1.56 , 1.885])\n",
    "cr_sl =     np.array([3.50,  13.21, 10.72])\n",
    "cr_slstd =  np.array([1.25 , 2.515, 3.105])\n",
    "\n",
    "\n",
    "plot_function(cr_ssl, cr_sslstd, cr_ae, cr_aestd, cr_sl, cr_slstd, \n",
    "              ymin=-5, ymax=20, title=r\"Shift Sensitivity $s$ ($\\downarrow$)\",\n",
    "              file_name=\"rho_camelyon17\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "e8adc9ef",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot classifier bias\n",
    "v_ssl =    np.array([ 8.82,  7.92,  4.11])\n",
    "v_sslstd = np.array([2.485, 3.19 , 3.47 ])\n",
    "v_ae =     np.array([31.70, 20.71, 18.05])\n",
    "v_aestd =  np.array([3.265, 5.35 , 3.56 ])\n",
    "v_sl =     np.array([ 7.41,  3.38,  5.85])\n",
    "v_slstd =  np.array([2.95, 4.38, 8.4 ])\n",
    "\n",
    "\n",
    "plot_function(v_ssl, v_sslstd, v_ae, v_aestd, v_sl, v_slstd, \n",
    "              ymin=-5, ymax=40, title=r\"Linear head bias $b$\",\n",
    "              file_name=\"b_camelyon17\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6bf66437",
   "metadata": {},
   "source": [
    "# CdSprites"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "9c71cc9f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot accood_clsood\n",
    "cv_ssl =    np.array([99.99676667, 99.99100667, 86.40144])\n",
    "cv_sslstd = np.array([ np.nan, np.nan, np.nan])\n",
    "cv_ae =     np.array([53.15977,    51.47457667, 51.09853667])\n",
    "cv_aestd =  np.array([ np.nan, np.nan, np.nan])\n",
    "cv_sl =     np.array([99.9941,  99.99284, 44.42768])\n",
    "cv_slstd =  np.array([ np.nan, np.nan, np.nan])\n",
    "\n",
    "\n",
    "plot_function(cv_ssl, cv_sslstd, cv_ae, cv_aestd, cv_sl, cv_slstd, \n",
    "              ymin=-4, ymax=104, title=r\"Test accuracy ($\\uparrow$)\",\n",
    "              file_name=\"accood_clsood_cdsprites\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "bf2b43f8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot effective robustness\n",
    "cr_ssl =    np.array([0.00000000e+00, 3.79666667e-03, 1.35985600e+01])\n",
    "cr_sslstd = np.array([ np.nan, np.nan, np.nan])\n",
    "cr_ae =     np.array([ 0.,         16.18192,    48.90132333])\n",
    "cr_aestd =  np.array([ np.nan, np.nan, np.nan])\n",
    "cr_sl =     np.array([0.000000e+00, 1.680000e-03, 5.557232e+01])\n",
    "cr_slstd =  np.array([ np.nan, np.nan, np.nan])\n",
    "\n",
    "\n",
    "plot_function(cr_ssl, cr_sslstd, cr_ae, cr_aestd, cr_sl, cr_slstd, \n",
    "              ymin=-4, ymax=104, title=r\"Shift Sensitivity $s$ ($\\downarrow$)\",\n",
    "              file_name=\"rho_cdsprites\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "7b4888ca",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot classifier bias\n",
    "v_ssl =    np.array([-1.82666667e-03, -5.66666667e-04,  5.31393333e+01])\n",
    "v_sslstd = np.array([ np.nan, np.nan, np.nan])\n",
    "v_ae =     np.array([-0.16668,     9.85651667, 17.6059])\n",
    "v_aestd =  np.array([ np.nan, np.nan, np.nan])\n",
    "v_sl =     np.array([6.32000e-03, -8.40000e-04,  1.11674e+01])\n",
    "v_slstd =  np.array([ np.nan, np.nan, np.nan])\n",
    "\n",
    "\n",
    "plot_function(v_ssl, v_sslstd, v_ae, v_aestd, v_sl, v_slstd, \n",
    "              ymin=-4, ymax=104, title=r\"Linear head bias $b$\",\n",
    "              file_name=\"b_cdsprites\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47ad3d02",
   "metadata": {},
   "outputs": [],
   "source": [
    "colors= [\"#1D63A3\",\"#72A276\", \"#808080\"]\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "sns.set(rc={'figure.figsize':(2)})\n",
    "sns.set_palette(colors)\n",
    "\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[fv_ae[0], fv_ssl[0], fv_sl[0]])\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"$acc_o(f,c_o)$\")\n",
    "ax.set_ylim([20,40])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"fmow_corr0_acc.pdf\")\n",
    "\n",
    "plt.figure()\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[fv_ae[2], fv_ssl[2], fv_sl[2]])\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"$acc_o(f,c_o)$\")\n",
    "ax.set_ylim([15,30])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"fmow_corr100_acc.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2522c220",
   "metadata": {},
   "outputs": [],
   "source": [
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[fr_ae[0], fr_ssl[0], fr_sl[0]], hatch=\"//\")\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"Effective robustness $\\rho$\")\n",
    "ax.set_ylim([0, 45])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"fmow_corr0_rho.pdf\")\n",
    "\n",
    "plt.figure()\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[fr_ae[2], fr_ssl[2], fr_sl[2]], hatch=\"//\")\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"Effective robustness $\\rho$\")\n",
    "ax.set_ylim([5, 15])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"fmow_corr100_rho.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "004930ee",
   "metadata": {},
   "outputs": [],
   "source": [
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[cv_ae[0], cv_ssl[0], cv_sl[0]])\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"$acc_o(f,c_o)$\")\n",
    "ax.set_ylim([85,92])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"camelyon17_corr0_acc.pdf\")\n",
    "\n",
    "plt.figure()\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[cv_ae[2], cv_ssl[2], cv_sl[2]])\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"$acc_o(f,c_o)$\")\n",
    "ax.set_ylim([70,88])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"camelyon17_corr100_acc.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d678eeab",
   "metadata": {},
   "outputs": [],
   "source": [
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[cr_ae[0], cr_ssl[0], cr_sl[0]], hatch=\"//\")\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"Effective robustness $\\rho$\")\n",
    "ax.set_ylim([-1,5])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"camelyon17_corr0_rho.pdf\")\n",
    "\n",
    "plt.figure()\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[cr_ae[2], cr_ssl[2], cr_sl[2]], hatch=\"//\")\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"Effective robustness $\\rho$\")\n",
    "ax.set_ylim([0, 15])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"camelyon17_corr100_rho.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> notebooks/plot_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "67ffe696",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "# sns.set_theme()\n",
    "sns.set_context(\"paper\")\n",
    "sns.set_style(\"whitegrid\")\n",
    "SMALL_SIZE = 8\n",
    "MEDIUM_SIZE = 10\n",
    "BIGGER_SIZE = 16\n",
    "c1, c2, c3, c4 = '#086788', '#EE6C4D', '#89B68C', '#F3B700'\n",
    "\n",
    "# sns.set(rc={'figure.figsize':(6,4)})\n",
    "plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=BIGGER_SIZE)    # legend fontsize\n",
    "plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title\n",
    "\n",
    "c1 = '#62C73E'\n",
    "c3 = '#19BAFF'\n",
    "c4 = '#808080'\n",
    "\n",
    "corr = np.array([0, 0.5, 1.0])\n",
    "\n",
    "def plot_function(v_ssl, v_sslstd, v_ae, v_aestd, v_sl, v_slstd, ymin, ymax, ylabel=None, title=None, file_name=None):\n",
    "    plt.figure()\n",
    "    plt.tight_layout()\n",
    "    matplotlib.rc('axes',edgecolor='#E6E6E6')\n",
    "    \n",
    "    plt.plot(corr, v_sl, linestyle='-', color=c4,  marker='o', linewidth=4, markersize=8, label='SL')\n",
    "    plt.fill_between(corr, v_sl-v_slstd, v_sl+v_slstd, color=c4, alpha=0.2)\n",
    "    \n",
    "    plt.plot(corr, v_ssl, linestyle='-', color=c1,  marker='o', linewidth=4, markersize=8, label='SSL')\n",
    "    plt.fill_between(corr, v_ssl-v_sslstd, v_ssl+v_sslstd, color=c1, alpha=0.2)\n",
    "\n",
    "    plt.plot(corr, v_ae, linestyle='-', color=c3,  marker='o', linewidth=4, markersize=8, label='AE')\n",
    "    plt.fill_between(corr, v_ae-v_aestd, v_ae+v_aestd, color=c3, alpha=0.2)\n",
    "\n",
    "    plt.legend()\n",
    "\n",
    "    plt.xticks(corr, fontsize=22)\n",
    "    plt.locator_params(nbins=4)\n",
    "    plt.yticks( fontsize=22)\n",
    "    plt.xlim([0,1])\n",
    "    plt.ylim([ymin,ymax])\n",
    "    if ylabel is not None:\n",
    "        plt.ylabel(ylabel, fontsize=22)\n",
    "    plt.xlabel(r\"$r_{{id}}$\", fontsize=22)\n",
    "    plt.legend(handlelength=1.5)\n",
    "    if title is not None:\n",
    "        plt.title(title)\n",
    "    if file_name is not None:\n",
    "        plt.savefig(f\"{file_name}.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "687cf01f",
   "metadata": {},
   "source": [
    "# FMoW"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "cbf9ccc1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot accood_clsood\n",
    "\n",
    "fv_ssl = np.array([29.64, 30, 26.92])\n",
    "fv_sslstd = np.array([1.75, 2.42, 0.57])\n",
    "fv_ae = np.array([22.79, 20.49, 18.26])\n",
    "fv_aestd = np.array([2.76, 2.33, 2.8])\n",
    "fv_sl = np.array([35.6, 32.34, 25.73])\n",
    "fv_slstd = np.array([0.67, 2.53, 0.48])\n",
    "\n",
    "plot_function(fv_ssl, fv_sslstd, fv_ae, fv_aestd, fv_sl, fv_slstd, \n",
    "              ymin=15, ymax=40, ylabel=r\"Test accuracy ($\\uparrow$)\",\n",
    "              file_name=\"accood_clsood_fmow\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "b9cb76ac",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaUAAAEkCAYAAACPPi7TAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABjbUlEQVR4nO29eWAU9f3//5yZvXdzH5sEQg7uSxQRQYpXVWo/KoqCFrVAtXj3W61Se32s4vHT+tGKVqzijVaL9ajWo9YDARUsCiiSKOQgkM1mc2yOvWfm/ftjdja7yW6ySXaTTfJ66LibmffOvjdu5jnv18kxxhgIgiAIIgXgh3sCBEEQBKFCokQQBEGkDCRKBEEQRMpAokQQBEGkDCRKBEEQRMpAokQQBEGkDCkrSk6nEz/4wQ8wderUqMerq6tx00034ZRTTsGcOXNw7rnnYvPmzZBleYhnShAEQSSKlBWl22+/HQ6HI+qxiooKXHTRRfjXv/6FoqIiLF68GA0NDVi/fj3WrVs3xDMlCIIgEoVmuCcQjbfeegtvv/121GOMMaxbtw6dnZ247777sHTpUgBAS0sLVq9ejTfffBNnnnkmlixZMpRTJgiCIBJAyq2U7HY71q9fj+OOOw6CIPQ4vmPHDlRWVmL+/PkhQQKA7Oxs3HbbbQCA559/fsjmSxAEQSSOlBOl3/3ud/D5fLj33nujHt+2bRsA4Iwzzuhx7Pjjj0dOTg52796Nzs7OpM6TIAiCSDwpJUovvvgitm3bhptvvhklJSVRxxw8eBAAMGXKlKjHy8rKIMsyDh06lLR5EgRBEMkhZUTp8OHD+NOf/oQFCxbg0ksvjTmusbERAJCXlxf1uLq/qakp8ZMkCIIgkkpKiJIkSVi3bh04jsM999wDjuNijvV4PAAAg8EQ9bi63+12J36iBEEQRFJJiei7TZs24auvvsKdd96JoqKiXsfyvKKjsYRL7cQRb0cOm83Wj5kSBEEQKoWFhQk/57CLUkVFBR5++GGccsopWL58eZ/jTSYTAMDr9UY97vP5IsbFQzJ+sQQxWA4cOIDp06cP9zQIIirJuqEfdlF68MEHEQgEIIoibr755ohjanUGdf9vf/tb5Ofn48CBA2hqasLEiRN7nE9NuI3lcyIIgiBSl2EXJdX3s2PHjphj3nzzTQDAL3/5S0yePBlbt27FwYMHceKJJ0aMY4yhqqoKgiBEFSyCIAgitRl2Ueot0XXGjBmQJAmVlZWhfYsXL8amTZvwwQcf9IjS+/LLL9HS0oL58+fDYrEkbc4EQRBEckiJ6Lv+MH/+fEyePBk7duzA3//+99D+lpYW3H777QCANWvWDNf0CIIgiEEw7Cul/sLzPO6++26sWrUKf/jDH/DKK68gPz8fu3btQltbG1asWIHTTz99uKdJEARBDIARJ0oAcMwxx2DLli3YsGEDdu7cie+//x4lJSW46aab4orgIwiCIFITjsWb0DNKsdlsFBJOpCQUEj543G43HA4H9VnrBzzPIy8vr8+0mmRdO0fkSokgCKIv3G437HY7xo8fD61WO9zTGTEEAgEcOXIEVqu1X/meiWLEBToQBEHEg8PhIEEaAFqtFuPHj4/ZZDXZkCgRBDEqkWWZBGmAaLXaYTN5kigRBEEQKQOJEkEQBJEykCgRBEEQKQOJEkEQRArx2Wef4YorrsAJJ5yA2bNn40c/+hEefPBBdHZ2AgB27tyJqVOn4uuvvx7mmSYHCgknCIJIEbZu3Yqrr74ay5Ytw2WXXQaDwYADBw7gr3/9K3bu3IkXXnhhuKeYdEiUCIIgouD3+7Fjxw7897//hdvthslkwrx587Bo0SLodLqkvOemTZuwaNEi3HXXXaF9CxcuRHl5Oa666ips3749Ztft0QKZ7wiCILrh9/uxadMmfPrpp6H2Om63G59++ik2bdoEv9+flPdtaWmJ2jV70aJFuPHGG2G1WpPyvqkErZQIghgzVFdX4+2330ZTU9OAXi+KIhwOB+65555ex+Xm5uLHP/4xysrK+nX+k08+GU899RSuvvpqnHvuuZg/fz7y8vKg1Wpx9dVXA1B8SqMZEiWCIMYMb731FlpaWpL+Pk1NTXjrrbdwww039Ot1N954I5xOJ15//XV89NFHAIDy8nIsWbIEa9asQUZGRjKmm1KQ+Y4gCCJF0Ol0uOeee/DRRx/htttuw5lnnonm5mZs3LgR55xzDurq6oZ7ikmHRIkgiDHDOeecg9zc3KS/T25uLs4555wBv76goAArV67EI488gk8//RR33303Wltb8cgjjyRwlqkJme8IghgzlJWV4brrrutz3EcffYRPP/0Uoij2OKbRaHDSSSfhtNNOS+jc9uzZg2uvvRYbN27EnDlzIt7vwgsvxIcffohDhw4l9D1TEVopEQRBdGPRokXIysqCRhN5367RaJCVlYVFixYl/D1LS0vhcrnw3HPP9TgmSRLq6uowefLkhL9vqkErJYIgiG7odDpceeWVoTwlj8cDo9GY1DylzMxM3HjjjbjnnnvgdDpxwQUXoKCgAI2NjXjppZdgt9vxyCOPwGazAQD+9a9/Yffu3T3Ocf755yd8bkMJiRJBEEQUdDodTjvttISb6Xpj9erVKCkpwebNm3HnnXeio6MjtDK76667UFxcHBKlp59+usfry8rKSJQIgiCIxNGXEJ544omorKwcwhkNLeRTIgiCIFIGEiWCIAgiZSBRIgiCIFIGEiWCIAgiZaBABwAejwc8z0dsHMcN97QIgiDGHCRKQCjEEgA4jgNjDBzHgeO4kEhpNBpoNJoez8PHkJgRBEEMDhIlAFu2bMGMGTNwzDHHQKvV9jguyzICgQD8fj9kWYYsywAQEq9wVJHiOA6CIECj0UAQhIjn0VZlJGYEQRAkSgAAr9eLvXv3orq6GkuXLu0hTDw/MNebLMshIWOMhcRMRV2Vqc9VkepNzLqvzAiCIEYTJEpBJElCW1sb9u7di3nz5iXknKpoCIIQ92tU8fJ6vaHnjLEI8VJRV1iqUKniFf7YfVVGJkaCIFIZEqUwZFnGV199hSNHjiArKyu0ZWdnw2QyDcnFPFxk+gNjDJIkIRAI9BCy8HOTv4wgiFSGRCkKDocDDocjYp9Op4sQKnUzGo0pcbEeqJglwl8WbmokfxlBDI7PPvsMmzZtwr59++D1ejFu3DgsWbIEP//5z2GxWAAAfr8fzzzzDP75z3/i8OHD0Ol0mD59Oi677DIsWbIkdK5bb70V33zzDd56663h+jj9hkQpTvx+P+x2O+x2e8R+vV4fWk2Fi5XBYBimmfaPgfil1FUY+csIIrFs3boVV199NZYtW4bLLrsMBoMBBw4cwF//+lfs3LkTL7zwAgRBwK9//Wt89tlnuPrqqzF16lR4PB68//77+MUvfoHbbrsNK1euHO6PMmBIlAaJz+dDQ0MDGhoaIvYbjcYeJsCsrKyklLwfasJXP8n2l4WLGfnLiKHEK7nxbv1L+Mj+OjrFdlg06TjNej5+VHQJDIIpKe+5adOmUEVwlYULF6K8vBxXXXUVtm/fjokTJ+Ltt9/Ggw8+iB//+MehcaeffjpcLhcefvhhEqXRgCAISE9PxxlnnIHOzk60tLSgtbUVTqcTra2tCAQC/Tqfx+OBx+NBfX19xH6z2RzVDBgtFH20MRh/mSiKCfWXdV+ZkZgR4XglN+765ho4vPUIMD8AoFNsw7v1f8Pulq343ayNSRGmlpYWFBQU9Ni/aNEi3HjjjbBarWhpaQGAHtYJALjyyisxZ84cBAKBEXtNIVECYDAYIvKUMjMzMX78+NBxxhg6OzvR2traY5MkqV/v5XK54HK5cOTIkYj9Foulx6oqMzOzR+fLsYjqw+ov5C8julPR9iU2Vz8Im/fwgF4fYH7Ue2pw3Rdn9zqu0DABl5XdiGkZc/t1/pNPPhlPPfUUrr76apx77rmYP38+8vLyoNVqcfXVVwNQXAlWqxW33XYb9u/fj9NOOw1z5syBXq/HMcccg2OOOWZAny1V4Fj3W84YnHnmmbjggguwdOlSjBs3LtnzGjJsNluPu+54kWU5YlWlbk6nM+pdzEBIT0/vsarKzMwc0EWa6Bt1FRZuXuyvvyx8ZTYYf9mBAwcwffr0hH/GsUJ1dTXKysoi9v12z6Wwe4/EeEVisRrG4+5jX+jXa/x+P2677Ta8/vrroe9deXk5lixZgjVr1iAjIwMAUFFRgZtvvhnff/89ACUQa968eVi+fHmESW8wgQ7Rfn/h2Gw2FBYW9vu8fRG3KM2aNQuSJIHjOMyfPx8XXHABlixZMmIc+rGw2Wxwu90QBAFarTYhd76yLKO9vT0kUqpotbW1DVgAw+E4DhkZGT3EKiMjgwIEholoQjYQf1m4kH3//feYNWsW/T8dICNRlFQaGhrw4Ycf4tNPP8WuXbvQ1taG/Px8vPjiiyguLgagfOe++uorbN26FZ9//jm+/vprSJKEc845B//3f/8HYJSLUmtrK9588028/vrr+Pbbb8FxHEwmE370ox/hggsuSFjC6VBjs9mQlZUFt9uNzs5OiKIIAKELRCJRE3S7mwDb29sTIlY8z0cVq/T0dLqwpSi9Cdnhw4dRUlKC9PR0ZGRkkCm3n0S7qFa0fYnNNX+GzVOb1PcuNJbgstJf9tt8Fw1RFPHGG2/gtttuw//8z//g3nvvjTquubkZ69evxzvvvINnn30WCxYsGN2iFM6hQ4fw6quv4q233oLdbgfHcRg/fjwuuOACnH/++SgqKkr4RJNF91+sJEnwer1wuVxwu92QJCnCFJMMRFEMiVW4KbCjoyMh5xcEAZmZmT3EKi0tjXwiKYx6UfD7/ZAkKeR3HA0RnENBXxfV3ni97im8W/+3UJBDOFpOhx8V/QTnF/9ssFOMYM+ePbj22muxceNGzJkzp8fx6667Dna7HfPmzcOuXbvw6quv9hjT0dGBefPm4X//939x6aWXjkhRGtCt18SJE3HLLbfg5ptvxmeffYZ///vf+Oijj/Dwww/jkUcewfz587F8+XKcddZZIy4CRBAEmM1mmM1mAEAgEIDP50NHR0colJnjOGi12oStPjQaDXJycpCTkxOxPxAIhKL/wrfOzs5+nV+SJDQ3N6O5ubnH+2ZmZvbIsTKbzSRWKYQqQj6fD0eOHIFOp0N2dnbKJG6PRn5UdAl2t2yNiL4DFEHKMxThR0WXJPw9S0tL4XK58Nxzz4XMbyqSJKGurg4zZ87EhAkT8PTTT2P79u34wQ9+EDGupqYGADBlypSEz2+oGJQ9gOM4HHPMMWhpaUFLSwv+85//QJZlfP7559i5cydycnLwi1/8AitWrEjUfIccrVYLrVYLi8UCxhgCgUDI1KeKVCL9Ud3fOy8vD3l5eRH7/X5/1EhAt9vdr/OLooimpiY0NTX1eN/uqyq6CA4/qklZkiTYbDZoNBpkZ2fDbDaTeTbBGAQTfjdrI96tfwkf299Ap9gGiyYDp1qXJi1PKTMzEzfeeCPuueceOJ1OXHDBBSgoKEBjYyNeeukl2O12PPLII7BarXj99ddx3XXXYeXKlVi4cCEMBgP279+PTZs24Yc//CFOOOGE0HmdTieeeeaZHu93/PHHY/bs2Qn/HINlQOY7URSxdetWvPHGG9i6dSv8fj8YYzj22GNx4YUXYu7cuXj33Xfx3HPPob29HTfddBN+/vOfJ2P+g2YwS1C1Cng0f5QgCEN+Aff5fD1MgK2trfB6vQk5v16vj7qyMhqNCTk/EUlf5hP1+8dxHDIzM5Genk5RmWEMxnw3nHz00UfYvHkz9u/fj46ODmRlZWHRokW4/vrrQ0EOHo8HTz75JN5//30cPnwYkiShpKQE5513HlavXh2yUN1666147bXXor7Pr371K6xduzbmPEaET2nPnj1444038M4774QiyfLy8rB06VJceOGFPT7AN998g4suugh5eXnYtm1bwiefCBL5i+3uj5JlGRzHJdUfFQ8ejyfqysrn8yXk/AaDIWr1Cr1en5Dzj1XivaiGl3xKT09HZmbmiDObJ4ORKkqpQsr7lJYsWYLDhw+DMQaNRoMzzzwTy5Ytw8knnxzTdDBr1izo9fp+V0MYqXT3R4miCK/Xi87OTng8nqT4o+LBaDTCaDRGBKAwxuDxeHqsqgZSvcLr9cJms0V08AUAk8kUtXoFOeoTC8dxoRsAl8uF9vZ2GI1GZGdnj/iUDWLsEbco1dbWYurUqVi2bBnOO+88ZGVl9fkan8+HVatWjdkEQI1GA4vFEuGP8ng8EUETyfJH9YUa0m8ymXpUr3C5XBEi1dLSAqfTGTJPxovb7Ybb7cbRo0cj9odXrwhPCKa7+8GjCr4oijh69GgoKGKoWq8QxGCJ23z3zTffYNasWcmez5CTrCVoX3T3RwUCgYgSN6l2AWGMoaOjo8eqyul09rvUUizS0tJ6mADHcn5OIsxPsizD5/NBEIRQGsBYCYog893gSHnz3axZs+D3+/Hcc8+hubkZv/71r0PHPvzwQzz44IM477zzcMUVV4yZL/1g4HkeBoMBBoMB2dnZkCQJfr8fHR0d8Hg8oQu9VqtNCec1x3FIT09Heno6SkpKQvu7V69Qt7a2tn6XWuro6EBHRwcOH+6qS6a+b7TqFanwe0l1eJ6H0WgEYywUJUvJuEQqE/e30uVy4YorrsDevXtRXFwcIUrNzc34/vvv8cADD2D79u144oknyG/QTwRBCPl+gOj+KEAxz6SS6PM8j8zMTGRmZkbcVcmyHLV6RX9LLTHG0NbWhra2tlAOBhBZaik8GpCqV0Qn3O/U0dEBp9NJybhEShK3KD399NPYs2cPFi9ejFtvvTXi2PLly3HSSSfhjjvuwCeffILHH38c119/fcInO5aI5Y9S86MARRCGwx8VDzzPh4QiHEmSoiYEt7e39+v8jDE4nU44nU5UV1dHvG/36hXZ2dlUvSKM8GTcuro66PV6ykMjUoa4fUrnnHMOXC4X3nvvvZh3Vj6fD2eeeSaMRiPee++9hE40WQyXT2kwqCHAahuMQCAQiopMRX9UPIiiCKfT2SMasL/VK2Kh+lS6bxaLJWV/X0PlE1FNx6MtGZd8SoMj5X1KR48exeLFi3td6qv9PLZu3ZqQyRHRUU0x6h2u6sxWRUr1RyWjqGyy0Gg0yM3NRW5ubsR+v98fdWXlcrn6dX5JkmJWrwhfWammwLEUraaajmVZhsPhQFNTEyXjEsNG3FestLQ0NDY29jmura0tlKdDDA2qM9toNCI3N7eHP0pN4k01f1Q86HQ65OfnIz8/P2K/z+eLurLyeDz9On8gEIDD4YDD4ejxvtFWVqPZxKUG36imUTUogsL1iaEkblE6/vjj8e6772LHjh1YtGhR1DH//e9/sXv3bpxyyikJmyDRf6L5o7xeLzo6OuDz+cAYS2l/VDzo9XpYrVZYrdaI/V6vt0eO1UCqV/j9ftjtdtjt9h7v273MUlZW1qhKUqVkXGI4iVuUfvazn+H999/HNddcg8svvxynnXZaqJd8Q0MDtm3bhueeew4cx6VsnbuxiLpC0ul0SE9PD/mjwvOjRro/KhyDwYDCwsIIW7davSJaqSW/v2drgt7w+XxRq1cYjcYeJsDRENlGybjDx9KlS1FRUYEtW7ZEtDg/cuQIfvjDH/b62u3bt/co5DxSiFuUZs+ejTvvvBO33347nnzySTz11FMRxxlj0Ol0uOOOOzB37uAbWxHJIdwflZWV1cMfJYpiqF7fSPFH9UV49Ypx48aF9kerXqEmBPe31JLH44HH40F9fX3EfrPZHNUMONLMYer3QZZlNDQ0jMlk3KGksrISlZWVmDRpEl555ZUIUVK56aabcOKJJ0Z9fWZmZpJnmDz6ddU5//zzsWDBArz22mv44osv4HA4IIoicnNzMXfuXFx00UWhKrbEyCCWP8rlckX4o4a6Xt9QwHFcyMwZ/r1ljKGzs7NHmaXW1tZ+V69Qxf7IkcgW3GqOUPiqKjMzE4wx7Nu3D99++y28Xi8MBgNmzJiBY445JiWEbCwl47pE4NFa4Nk6oDUAZGmBVcXAtSWAOckf9fXXX8e0adNw/vnnY8OGDbj11lthMkW2yygpKcGxxx6b3IkMAwNqXTGaGIkh4UMFYwyiKIbyo8L9URqNZtSJVF/Ishyz1FJ/q1fEguf5iJbogBIdl56ejqVLl6aEMHVH7YxrNpuRnZ2dMibLwYSEu0TgnF1AjQfwhf2v1fNAqRF4a37yhEmSJJxyyim44IILcNlll+HUU0/FnXfeiQsvvBBAl/nuoYcewo9+9KPkTAIjICS8P1RWVmLq1KnJODUxhKgrJK1WG9UfpSbxpmq9vkTD8zwyMjKQkZGB0tLS0P7wUkvh0YD9rV6hnqs7kiShra0Nu3fvxoIFCwb7MRKOKkJ+vz/lk3F3tAC/qQAO9i+jIIRPBipdwOSPeh83yQzcMw1YlD2AOe7YAYfDgXPPPRdWqxULFy7Eli1bQqKkIsty1CLJPM+P6BvGfonS/v378fLLL6O+vj7kIFdhjMHn86GpqQkNDQ349ttvEz5ZYnjpyx81EvOjEkGsUksBMYC2tja0tDYrK6pWJ1pbnejs6ByQWH399ddwOp0oLy9HaWlpyqxIVEZCZ9xfHwCq+tegeUAcdCnvtT16oHKvvPHGG5gxY0aopfnSpUuxbt06HDp0CBMnTgyNu/HGG6O+/sc//jEefPDBAc07FYj7yrFv3z5cdtllEWLEcVzEH5d6VzSS+8MT8RPNH+Xz+XrkRw13k8P+wBgDA4MMGYzJymNwk5kMiUmQIUFiYvC5CAkSZFnqGsuU14MDYAIEE5AzzoxcmAGMgyhKcHd44XZ64XK64WrzwOV0w9PZd4fguro61NXVYdu2bSguLsbEiRMxYcKElDLrUTLuwOns7MQHH3yAtWvXhkpvLViwAEajEVu2bIko8XbzzTdHXTmP5CAHoB+i9MQTT8Dv92PJkiVYtmwZtm7dipdeegmPPfYYZFnG9u3b8dJLL6GsrAxbtmxJ5pyJFEW9U1aTp8Pr9an+qGQFTcgsKBwRYsLAgkIiQYTMpODzoJjIisCoQqL+A44B6r1W8MaLA6D+R/mHB8dx4MED4MBzHDRcnMIgABZ9OhBZvALvv/QJAr74ov5kWUZtbS1qa2shaAQUTyjG5ImTUVxcnDIX/lRMxr13OvDbCuD7AZrv4mWyGbh7Wv9f9+6778Lj8eChhx7CQw89FHHs9ddfx0033RT6ubi4GLNnzx7sVFOOuEXpq6++Qn5+Pu6//35otVpYLBa8+OKLCAQCOOOMM3DaaadhxowZ+N3vfodnnnmm197vxNigL38UYzLAAxqtBur6hIGFBEZkorIqkYOPYcIiQwYgQ2bK69RVOwPAcQAYpwgMlBU8101M1Me4hWQIKJk6HlX7ayFL/QuakEQJNVU1qKmqgUarwfiScZg0cRImjCtJCYEKT8Z1u93Dmoy7KBvYelLf4/50CHi0JjLIQUXPA9eWArdM7HlssLzxxhs45phjcPPNN0fsP3jwIO644w588MEHo1KIwolblJxOJ37wgx+E7nBUE93+/ftxxhlnAAAuvPBCbNy4Ee+//z6J0ihFMU1JIROVzKSgiLCgYIgQZREylEeJSZBYQBESJoHxDHK6DEmWIAYC8Hg98Hq8kEQJ4DgIPA9e4IHwVQg4cBzfJSucAIEbfT6r8lkT0HC4Ee4OT4Qw8QIPU5oRx5w0Hfa6Jthq7HB3RC+nJAZE1BysRc3BWmj1GhSWWDFx4iSMLyiGQWMcqo8SE/VGJdWTca8tAd62x46+u7Yk9msHSn19Pb744gv8/ve/75F/NG/ePGzcuBGvvPIKiZKKyWSKMLmkpaUhMzMThw4dihg3ffp0fPnll4mbIZEQusRD8Y3IrMvUJTEJYlA4JFmEBDH4qPysmMOCKxmmrkrQZebiAHWJwjEutBLhQ488ePAQ+LCvmwBAC2QEUy9kWYbP74PX44HX64Uss1AnXl5IDSd5stFoNTjpx/NQ9c1hHK48Ar8vAJ1eiwlTx6N81gRotBpk5mVgynHlaGvugK3aDluNHV539BJKAZ+Iw98dxeHvjkJn1MJakosJ5cUYnz8BRo0ZWm74AiVSPRnXrFHCvh+tBZ6rA1oCQLYW+GkS85Ref/11cByHs846q8cxQRBw9tlnY/PmzaEE7draWuzZsyfquSZMmIDs7AGE/qUAcf9qy8rKcODAAciyHPrSlJWV4ZtvvokY53a74XYPQXjLGEAVj5CQQAZjkuJOl4OrEiYGne6Kj0SC8lyWJTAAMhRTF8e4oHgEVSQkJAxgHHh1JRIUEFVYtPzQXLh4nofRYITR0NXk0OfzwePxwO/3h/xRGo0GHJ86d9SJRqPVYMpx5ZhyXDnqj9ajaFxRjzEcxyEzNx2ZuemYNm8SWhvbFIGqtcPvje6T8nsCqKuwoa7CBoN5L/JLc1BYmoe8nAKkCRkwCKZhMWWmcjKuWaOY6JJhpovGP//5T8ydO7dH8WGVc889F8899xz+8Y9/AAAeeOCBmOe67777sHTp0qTMM9nEnTy7adMm3H///Tj77LNx0003obi4GA8++CAef/xx3HXXXVi2bBn27duHlStXory8HP/85z+TPfeEkOgEMNW8FW7SilyVBCDKXSatHuYt1SwGudsqhIExxc3OoDjeQwISISbqz6Pnws3AQpUmPG5PKAJUEJQkXoyizxpOLFGKhSzLaGlwor7GDnttIwL+njks3TGlG5Ffkg1raS7SMtNg5tNg5tOhF0zQDJOJNFHJuNRPaXAMV/Js3KLk9XqxcuVKfPvttzj11FPx2GOPweFw4KyzzoLX60Vubi6am5vBGMNvf/tbXH755QmfbDKw2WwoKCgIrUaimbe6r0ZEiJBlMfgo9TBvgQM4xoNxirCEawsfFrXFhZm3VGEh+oYxGYGAIlJutzuUHyUIAgTN8Dv2E0V/RSkcWZLRZGtBfbUd9sMOxWfXB2lZFlhLc5FXkgmDxQANp4GZz4BZSIeeNwy5H08URQQCgQEn45IoDY6Ur+hgMBjwt7/9DZs3bw5FzOTl5WHjxo34/e9/jyNHjsBgMODyyy/HpZdemvCJJpNv23dHMW8pZq1I81akoCh+ktRKYBwLcBwfUfm8uz9KkhQT81jyR3WHF3jkj89F/vhcSKKExqPNsFXb0XikKWZ0X0drJzpaO3HwKyAjNx2FpfnIK/GhzdgMjgM00MEspMMspEPHGSBwyb0BGAnJuETiiXul9N1332HixIkxQ0xbWlqQmZk54r4sNpsNvrT24Z4GkUCUO2w/XC73iPZHDWalFAsxICoRfNV2OOqbweS+//yzrZkoLLXCWpILXs9BZiLAAVroYREyYBLSoOMM4JO80pdlGX6/X/GpxZGMSyulwZHy5rszzjgDWq0W77zzTsInMZyQKI1uRrI/KhmiFI7fF4D9sAP11XY0N7R0JQzHgOM45BRmobDUioKSPGi0AgLMD4lJ4MBBx+lhFjJgEixJFSk1502W5V6TcUmUBkfKm+/sdjt1lCVGHBw4aDVaaC1apFnSevij1P5RgiBACOZHjRV0ei2KJxeheHIRfB4fGmoVgWptdEYdzxhDU30LmupbsP/zCuSOy0FRqRX5xbnQaDWQmQyn1IRW0Q6Ag44zwKLJhIk3Q8cZEhZ80z0Zt6OjAwaDgTrjjhLiFqXy8nIcPHgQkiQlJUtckiS88MILeOWVV1BdXQ2j0YhZs2bhpz/9KU499dQe46urq/Hwww9j9+7dcDqdmDBhAi6++GKsXLlyxJkQiaGjV3+Uzxfyt2g0mjHlj9Ib9SiZNh4l08bD4/LCVtMIW7Udbc3RrQiyzNBY14TGuibwAg9rcS4KS63IG5cDQaMIg8wktIp2NDMJPAToeaOykuLN0HL6hIhUb8m4xMgkbvNdRUUF1q5di6KiIlxyySWYNm0aMjMzY36xrFZrvyaybt06vPHGG7BYLDj++OMRCATwxRdfIBAI4Be/+AWuu+66iLlceuml6OzsxNy5c5GTk4OdO3eivb0d5557Lu6///6435fMd0Q4kiTB7/fB7fZE1OsbDn9Uss138eBqdysCVWNHR2tnn+M1WgHW4jwUllmRW5QdcYMoMQkBFuzJBR4GwQQLnwkDb4KW0yVEpNTK9YIgQBRFTJgwIeWqqY8EAoEA6uvrUVISu3TFsPuUFi5cGEpm7POkHNev1hVvv/02brzxRpSVlWHz5s3IzVUqVX7//ff4yU9+ApfLhXfeeQelpaVgjGHp0qWorKyMSBBraWnB6tWrUVlZiQ0bNmDJkiVxvTeJEhEL1R/l8/rgdruH3B+VCqIUTkdrJ2w1dtTX2OFu7/s6oNVrUDAhH4VlVuRYs3qIupL8HVCqhICHUTDDzGfAyJsHnbTNGAulC5SUlMBgSJz5cLQTCARw5MgRWK3WXlecw+5TUlsUJKMsuppoe/PNN4cECQAmT56Mc889Fy+++CJ27NiB0tJS7NixA5WVlZg/f35ExnJ2djZuu+02rFy5Es8//3zcokQQsQj3R1ksFjAwBPyBHvlRvMBDIwij3h+VlmVBWpYFk48tR3uLUuaovqYRXlf0lhsBn4i67+tR9309dAYdCkvzUVRmRWZehuLH4zQRuU8B5odDPBpaSZkECyx8JvSCsd8lkTiOg9lsRiAQQE1NDYCx04xysPA836cgJZO4RenDDz9M2iQ2bNiAmpqaiG6eKi6XUmNe9WNt27YNAEJFYMM5/vjjkZOTg927d6OzsxMWiyVpcybGHhy4Hv6oQCAAt8et1OtLgD8qIPuwx7UN+9074eXdMNhNmGk6EceaF0PL6xP5cQYMx3HIyElHRk46ph4/CU5HO2w1DbDVNMLn8Ud9jd/rR23FEdRWHIHBbEBRqbKCSs9OC4lEd5HyMS86A4eBgHLMxFtg4TP6VW1Cq9UiIyMDQFcyrup3SsXOuESS2qH3F51OF7Ux4EcffYR3330XJpMpJEIHDx4EELuRYFlZGZqbm3Ho0CHMmTMneZMmxjw8z4c68QLR/VGAcmGMxx8VkH14teUxtIstkKDkAnmZG3tc21Dl249l2VenjDCpcByHrPwMZOVnYPq8KWixt6K+xo6G2kYEfNHLHHldXlTtP4yq/YdhSjeiqNSKwlIr0rIibyI1nBYaoSvU28Nc6Aw4w0QqHRYhI+5qE5SMOzKIW5TUyrTxUlQ0MFu41+vFunXrcPDgQRw6dAhFRUW47777Qma9xsZGAEo1iWio+5uamgb0/sTIhQV7K0lqvUG1oZ/ag4mFPUfYmB77I8fLoXN2Ow/CxrCwMZBCFddFMYCAyx9s5xHsTMupZay66iLKTIJXdkNEz5WGBBFOsQkftr2C4y2nIUOTO6wVvmPB8RxyCrORU5iNmSdORVN9C2w1SpkjMRC9zJG73YOD+2pwcF8NLJlmFJUpAmVO72k60nI6aAXlczPG4JY70CG1AFBMgRY+A2ZNGnScsddqE9QZN7WJW5ROP/30uJe6/Q10CKe+vh7vvfdexL7KykqccMIJABAKtIiVj6Du70+l8v87cBOOzz4VJ+WeBZ0wNvIcGGM9LqyRF2c5ysVZ6nlxDrtgR1ycEUUIIvZ3E4SIC3z0OUhMAosqNHJo32iFQUa171tU+74FwCFNyESmkIcsjbJlavKRpcmDgU+NUGieDytzJElwHGlWBKoudpmjTqcL331Vhe++qkJGThoKgwJlNPf8m+Q4ThEpdIlUp+yE09cELlhtwiSkKXX7OGPURN5U7IxL9EOUiouLo4qSJEno6OgI9ZM/4YQTYq5i4qGgoACff/45eJ7Hp59+irvuugvr16+H2+3G2rVrQ8vsWAKpmkziDCoEALilTnzqeBf7mj7Hj0yretyFdrXaliLabYd+Rtidb6yfQ5XDw17bx88RLSugXqTDjqn/sMifmXpB7/be4T+zvtL3iRSGoUNqRYfUijr/dxFHdMyINGTBwrKCj9lIQxYMMIPDMPpPNIB1Ug5yS7PQ3tSBVns7OppcMf9O25o70NbcgYr/HoQ504hMazoy89Oh1cd3yWJgEHEEMkRw4CBAByMsMMAELXTgEN1cd+TIEciyDJ1OB4vFQuHkvZCMoDegH6L0/vvv93q8qqoKt99+O+rq6vDnP/95wBMymUyhqI+zzz4bhYWFuOSSS/DXv/4Vq1atCh3zeqNH/Ph8vtB5+oMEEW2sCf9wb4DAacLu3mX0WX+FIFIEP+dBMzxo5iLN7VpOj0xNLrKE/ODKKg9ZmnykC1ngk1xYtQfB1JeAP6zMka01pkC5nB64nB4c/c6OnIJsFJVZYZ2QB50+/tWMzGQEmB+MiWCQoOUMsGgyYOIt0HL6Hiup7kERqdYZNxWw2WxJOW/CAh3Ky8vxl7/8BT/84Q/xwAMP4K677krIeY899lhMmDABtbW1qKurQ35+Pg4cOICmpiZMnNiz+5bD4QAQ2+fUFyILQGTRG6URqY/aLp3nBAgQgs95CJzQbT8fbKvefawQsZ9H12u79nX7WT0/hIj3CY0J7ed7Pc+upg+wu3UrJNYzQIADhzQ+EwxAh+xEf2+UAswHR+AoHIGjEft5CMjQ5CBL6BKqLE3ekPittDotxk8qwvhJRfB5/WioVapItNid0V/AgGZbC5ptLfjm8wrkFmWjqFQRKI2290sZz/HQc11mQKXaRCOaWQM4cNDzBliETBh5C3ScPuU7445mEhp9Z7FYMG/ePHz88cdxv4Yxhj/96U+w2Wz405/+FLXbpLqEFkURkydPxtatW3Hw4MEefewZY6iqqoIgCFEFi4iEB9/jIhx+we5+Ae15ce52ke1xEQ67EEdcgPmIsT3mEOPcUefA8RHnHsk9qU6zLkW16wBa/Y6IGyMNp0WmNhcrx/0Sko/B5e1Aa6AJTsmBdtaMNrkZTskBp9gEGf3zq8lQLs6tYiMQ0VV9aP1WeoMOJVPHo2TqeHhdXtiCAuVsip7YzmQGx5FmOI40B9t05KCw1Ir88blx9dTiOQF6zhj6WWISWkQ7GGzgGA89bwyKlCnkp25paUFzczMyMjJSojPuaCXhv9W2tjZ0dvZdjkSF4zh88MEHqKmpwfnnn9+j6GtdXR2qq6thMplQVlaGxYsXY9OmTfjggw969G368ssv0dLSgvnz5yc4R4nr4845ysU5yt109P3dL87dzh9lfNQ5dLvbD138uwlEuMiQOSK10AkG/Kz8Vnza9G/sbvkYbqkTJsESGYRjBrKRjSJpPPwBP7xeL3xeH0RRhMxkuLk2dLAWtEpNaBUb4ZQcaBUdCDBf3xOIILbfysibkRk0A4aLlZlPT8h3ymA2oGzGBJTNmAB3hwe2GjtsNXa0t0S/rsiSjIZaBxpqHRA0AqwT8pQ6fEXZceeLCZwAIUKkRDSLNshM7iqJJGTCyJvR0dEBp9M56M64RHQSJkqMMbzyyiv473//ixkzZvTrtStWrMB9992HO++8E1OnTkVBQQEApTL5TTfdBFEUsXr1auj1esyfPx+TJ0/Gjh078Pe//x0rVqwAoNzF3H777QCANWvWDOgzCJwGJ2Sfhh/k/7ibOWfk3n0TIwudYMCp1vNwqvU8VNdUo6w0eusAQRBgFIwwGpQLqZrI6/NlwuPJR5EoAlqEKqC70QGn6IBTdKA1KFROsRFuOf4bSBWP7IJHroYtUB2xPxl+K1OaERNnl2Li7FJ0trmUKhLVdrjao0fXSqKE+qoG1Fc1QKPToGCCUocvpyCrX2a37om8Igv0qDbhc5vR1umE2WChZNwEEnftu97K9oiiiNbW1lC49t13340LLrgg7kkEAgFcd9112Lp1K0wmE+bOnQtJkrB371643W6ccsopeOSRR0J3JPv27cOqVavgdrsxZ84c5OfnY9euXWhra8OKFSuwfv36uN/bZrPh97WXQMNpkaXLw8/Kbx0zYeFEatObKPUFY7LSR8qnVEAPBMRQIEF4xQmf7AkJVGtQsJyiA+1SKxIV4NPltwoXq4H7rRhj6GjtRH21soLydEYPegpHZ9CioEQpc5SVH7uQdLwovme/0p2aMWgkAzK02SjMGYeMtJHX7HQgDHtB1mnTpvU5xmq1Ys2aNVi9enW/JyJJEl588UW8+uqrOHToEHiex5QpU7Bs2TKsWLGix//kgwcPYsOGDdi5cyf8fj9KSkpwySWXYPny5f1KgLPZbLj7yJVjLk+JSH0GI0rdUYvL+n2Kyc/v90GS5Ji9pEQWgFNsUlZWYmNIrAbit4rN4P1WjDG0NbUHBaoRPk/fZkqDSY/CUisKy6zIyElLyOpGZAEEJB8CgQAETgNrZhEKM8fDokuHhh+dOU/DLkpHjx6NeYzneZhMplCNqZEEVQknUpVEilI01LbxXq83opdUbwVmZSahXWoNipVjkH6r2AzEb8UYQ6vdqZQ5qmmE39d3FK3JYlSSdMusSMs0J0SgmCzDJ3rgk/wwmYzITMtGljEX6dos6HkjNPzoCJAYdlEKRxTFiMiT9vZ2iKKI7OzshE5uKCBRIlKVZItSd1S/lMfjgdfrhSRJoVYdgtB7PynGGFxye1Sx8gzAbxWLeP1Wsiyj2dYKW40dDbUOiIHodfjCsWSYQ1UkLBmJiTAURRGSKIHXKf4xnVYPLa9DujYTaVqlAno8dftSkZQQpbq6Oqxfvx6SJOHJJ58M7X/77bdxyy234KSTTsJdd92F/Pz8hE80WZAoEanKUItSd9TW8T6fFx6PF4GAsvLob9NDxW/VGPRdDa3fKlOTB04W0HS0GfU1djTWOSCJ0cschZOerZQ5KirNh9Fi7HN8X0iiBFEUodVqkZZuAa/jITGl2oRO0CNdmwWLJgMGwTj0ycwDZNj7KR09ehTLly+H0+nE9OnTI46ZzWYUFhZi27ZtuPDCC/HKK6/0u/MsQRCpRXjr+LS0dMUvFQjA5/PD4/Ug4A+EOvPyPB8zP0jPG1GgK0GBLrKLaSL9Vn3lW2Wl5SHr2HyMOy4HaNHCVSOi9XAnZDm6QLW3dKC9pQOVuw8iMy8DRWVWFJTkw2AaWJV2QSNA0AhgMkNLcysEgUdaWjpMZmVF1upzoMlnAxigF4xI12bDokmHXohet280E/dK6Te/+Q1ee+013HDDDbjmmmuiRpf85S9/wcMPP4yLLroId955Z8InmwxopUSkKsO9UuoLBgZJlBAI+OHxeOHzeSHLTDH5aYQBNz4cKr+VgTPDJGaAdxogOTTQdJqg7TRB8Olj1gnMKchCYZkVBRPyoDMMIj+JsVBEpMVigcViCQVoyUyGX/YqKylO6cibrs2CWZMGPZ86YefDbr4744wzYLFY8Prrr/c67pxzzkFbW1uoGV+qQ6JEpCqpLkrRkCQplNSrNj5MVAv5ofJbcaIArcsEbacZmuCj1mWGxmMAx7oKQucWZaOwzAprcR60uoH7hcRAALLMYDAYkJ6RDq0mMlpPZhJ8sje0KjUKJmRoc2DSWKDjh6/N+7Cb7xwOB2bNmtXnuIkTJya1Sy1BEKlL7KReHzweD0RxYH4p9TUWIQMWIQPj9ZMijvX0WynPOyQn+uu3YhoJ/owO+DM6Ig/IHLQukyJULjM6O204urcGus8tsBYqnXTzx+dCo+2fT0gTbJMRCARgb7CHOhvrDfpQLUejYA6Nl5iIBk8dGCeDCybyZuiyYBTSoB8FKS1xi5LVakVFRUWf46qqqkIN+QiCGNuEd+dNT0/vmdQb9EsBg2sj37vfytEjyGJA+VY8QyDNhUCaCx44uvYz4KjHAG2nGbovzcjRF6A4pxSlBZNg0ppjn68bqt9JlmQ0NTVB0AhIT0uHyWSMqOkocBoYw6KfRTkAm6cODIpImYV0pOuygiup1OpUHA9xi9Kpp56K559/Ho8++iiuvfbaqGOefvppfP/996HSPwRBEOFwHA+tVgetVoc0S1qPpN7wNvKCIMRVXLU3NJwWudoi5GojO2En1G/FAZLJC8nkhRfNaMdhVGMXPmkGtKIBGUIu8kyFyNbkx5VvxQs89IIeTGZoa2tDW1sb0tIsMJstUX35Aq+BMexS7pe9qPfUAIyB5zSwaNKQrs2GUWOGlk/9On1x+5TsdjuWLVuGlpYWzJ49G6ecckrIntjQ0IBt27Zhz549SE9Px2uvvTbgduhDDfmUiFRlJPqUEsFAknoTRarlWwUnpRTclRlMZhPSLGn9qlAekP2K0DKlsHSaNgNpmiwYNeZBVZsY9kAHAKioqMCvf/1rVFZWRqi8eoqysjI88MADPULGUxmbzYZWYz1UuzOD+p3nFMcilOccOCj/dn1u5XlwD6eODBsfPo7rNl49kiKRNETqMVZFqTuDSepNJLH9Vq0Je4/e8q00nFYRJ0mGTq9DRnpGvyuUM8YgMj8Csh/gAAFapGkzka7LgoE39avaREqIEqB8qK+++gq7du2Cw+GAKIrIy8vD3LlzsXDhwhF3kbXZbMjISwOCDcIZGMBYqF04Cz5nUKKIZMgAg/Izgo8s+Jwp49Sjyq+WQWbqmZVxyjmC5w39+rueh+0J/peF/aweZAhJIBfmyg17wnFcl9QyLnQG5f8RA2MICWRfYqz+1PUYJq4cF5cYI+y/I+17MhyQKEUnUUm9iSLA/GgTm9AaaISt/QgaXfVoRzP8RhfAJ6prdTDfSpOHLCEf6XwO0pCNPH0h8rKsMBgMA2p3zxhDgPkhygGAY9ByOqRps5CmzYShj2oTKSNKQM8yQ21tbZAkacSWGUrGLzaZdIlXl2ixMDEKk9dI0VNlLUx04xVjVUAHI8bKOeR+i3H47DkG9BRjVXSV5/0RY3SdLmx/72IcekmSxZhEKT4GmtSbTGRZRlNDC6qPHkK98zC8+naIZjcCZjcCFheYJlFFbQEjZ0amkIc8YxEKzcXINRQiV1+INE3/q6EzxhCQfQiwQKjaRJomMyRS4abFlBCl0VpmaKSJ0liGhYRzYGIMIHJcUIxDI+MQY1Vwu+YiK2IMAExOmBjX1tZiwoRiRdEYh6AiB1fqCDZx5MEFH3mOBwd+zK9Cw5N63W4P/H5fKKlXo9H0qIiebGRJRpOtBfXVdtgPK9YlSe+HaHYhYHGFhCpgdkPW+xP2vjregFx9AXL1hWGPhcjS5cZdyogxGX7ZBwkiOMZBJxhC1SacjnYqM0QQHBe5KhmAxWLkoDViWsY0yJAgMxkyCz5CeS7KAYhMDD4GIDHlZ1mSgiKpCCs4RcU4cEGZVH5tPCeAAw+e44KdiPlRUdKGg2LG02g0MBqVMj6hpF6PJxQ8kaik3r5Q2rXnIn98LiRRQuPRZtiq7Wg80gS5JdK6JGkDwRWVS9ksbsjpHvh17n5/19UovHpPTcR+gdMgW5cfIVS5+kLk6K09ovM4jode6Kr9JzMZzb4GNHqPIhvj+jehOKEyQ7RSIlKUAwcODDpoSBEzOShsXaImyWKXkMkiRFmEBEXgmDoGEjgWsmF2+Ro5gGPKiiy0UgtbtY0Euif1qsETQ+mXEgMi7HVNsFXb4ahvBpNjX4plXoJodkNfBGgKZEhpHrSxJrSJzQntb5WpzYkUK4OyylKTd/2SF582/Ru7Wz7Gb8dvojJDyYBEiUhVEiFKg0UVMolJipEy+LPIAl0rNRYIiZwynkGGBMbkMNMjELI7AiGTY6qYHuPt1Jss/L4A7IcdqK+2o7mhpc8iFBzHIacwC9bSPJjHC+jgwnKupEY4xaaE1gk0a9KRrcuHw1sPv+yFDBl3lrxEZYYIghhaeE4AzwnQoP/5LCwoTqEVWjfTYyBMzLqbHmVIwZBQBi4YEapep5XSO3xCTY+9JfV6PB74/f6EJvV2R6fXonhyEYonF8Hn8cFW2whbdSNaG51RxzPG0FTfgqb6FvA8h9xxOSgqnYrZxYug0WpC+VYRre7FRjhFBzzM1e/5ucR2uMShyeekMkMEQSQFjuMgQDPgJnZRTY9MghQUNQnB1ZosQUQAAdkfh+mRA8e4kOmR54QIM2Ro7uCg1Wih1WhhNiumq6FK6tUb9SidVozSacXwuLyw1TTCVm1HW3N0UZBlhsa6JjTWNYEXeFiLc1FYakXe+BxY9Bko7lYn0Cu50OxrQKvoQCfvRAdrQbPfDmegGYnqbzUYqMwQQRApCR9a/fRf1NSISSnMj8aCgiaFgkO6mR7lQHTTI9AV+agFDDo9TDACjIMYEOHz+uDz+kO9mXieS1hSr9FsQPnMCSifOQGudrciUDV2dLRGry4hS3JwTCM0WgHW4jwUllmRW5QdigMwCGaMM03EOEzsSsZN08FkMaKDtaLJZwvbGtDst0NmiQth7wsqM0Q+JSJFSQWf0lglmulRggRZlhR/WlDYJFXYmAhJFuEL+OHxuOH1eSEGAlBy0xASKTV6lAv50bqe94eO1k7Yauyor7HD3e7pc7xWr0HBBKWSeY41q4dgqp1xNRoNMjIzIpJxZSah1d+ETYfugl/2hl6TLJ8SlRkiUSJSFBKlkYvMlAhHr98Lj9eNTlcnPD4PJFmEDBEQGMAjGPEoKqszKOLHIAcjHJUQfiXlu6viStDwqFyDGYfOFhcaahpRX9MIr8vb+8QA6I06FJTko6jMisy8jMhruczg9/tDnXHNZlPIrPmx/Z/4rOk9iEypoJESogSMzjJDJEpEKkKiNLpgwcKqXq8XLpdLaYIYNPkpSb2Kf0tNylbz0xjk0HOJSZCgrMpEiJAQgCxLkCCBMQmtjnbYa5rQWNsMvzfQ55wMZj0KS60oKrMiPTut6/odpTOuhACeqvr/0Op3QGSB1BGl0QaJEpGqkCiNfkRRhM/ng8vlisiXEgQBWq12QDf5jDGlx1KDDdWHqlFTUwu/r+9KEaY0A/JLcpBflgNLhhlqjRFRDIAFO+MaLAbscW7HHuf24c9TigefzweHw4GPPvoIl19+eaJOm1RIlIhUhURp7CFJEvx+JQzd5XJBFMVQUq9Wq41atKAvZFnG0aNHcejQIdTU1IQK2PZGZlYmysrLUFI+AZZ0s1JuKOCDV/SA1/JIy0iDyZcx/KK0efNmPP/887DZbH1+sAMHDgx6ckMBiRKRqpAoEWrlCbfbDZfLhUCgq1OvVquFIPQvX0oURdTV1aGqqgq1tbWQpL6j6nJzczFx4kSUl5dDr9djz549OHDgAFatWjW8ybP/+te/IkoHqbZPQRAiPlhubi7OPvvsxM6SIAhiDBLeTj4rK0up4h0IRPilwitP9NX8T6PRoKysDGVlZQgEAqitrUVVVRXq6upC/q3uNDU1oampCTt37oQgCJBlGcn0+sQtSi+99BI4jsOtt96KFStW4LXXXsOdd96JDz/8EBaLBdu3b8f69esRCARw5ZVXJm3CBEEQYxWO46DT6aDT6ZCeng4AoRp+brc75JcClMoTGo0mpl9Kq9Vi0qRJmDRpEnw+H2pra3Ho0CEcPXo0pujEs7IaLHGLUmVlJSZOnIhVq1YBAObOnQtZlvH5559j6dKlWLJkCaxWKy655BI8/vjj+MMf/pC0SRMEQRAKWq0WWq0WFosFgCIcqki53W6IoghAWXVpNJqofim9Xo8pU6ZgypQp8Hg8qK6uRlVVFWw225B+FqAfouR2u1FeXh76uby8HBzHoaKiAkuXLgUAHHvssZg5cya++OKLxM+UIAiC6BNBEGAymWAyKW07ZFmG3+8P+aW8XiWXKVbwhNFoxIwZMzBjxgy4XC5UVVWhqqoKjY2NQzL/uEM50tPT4fF0ZQ7rdDpYrVZ8//33EePGjx8/LOo6GHqpGE8QBDGi4XkeBoMB2dnZKC4uRllZGcaNG4fsbKX0kM/ng9frhc/n62GeM5vNmD17NpYuXQqdThfjHRJL3Cul6dOn48svv0RbWxsyMjIAKBXBv/76a0iSFIoCqa+vH1DY4nDyaQsg8ICeB9IEwKIBjAKg4wEDDwxBaxWCIIghgeO4UPBERkZGKHhCzZeKldQ7a9Ys7N27N+l+pbjV48ILL4TL5cLFF1+Mf//73wCA008/HW1tbfjjH/+ImpoaPPXUU/j6668xefLkpE04GaRrAbOg1F9sDQBVbmBfO/BfJ7CjBfisFfiyDfiuE7B5AWcAcEuARCssgiBGOGrwRFpaGgoKClBaWooJEybAarXCYDCEqlBMnjwZaWlp/Q5D7/d8+pOn9Mc//hEvvfQSzjrrLGzYsAE+nw/nnHMOjhw5EhrDGMMTTzyBxYsXJ2XCicZms8Fh7jvWXmJAQAYCTHmuLp4EDjAIgEVQhM2kUVZcel45RhADhfKUiFRBTepta2vDzp07k5qn1O+KDl9//TU6OzuxcOFCAEBjYyMefPBB7Nu3DwUFBVi1ahVOPvnkhE80WcQrSr0hM0Ws/HKXYHGcsgzVhZkESbCI/kCiRKQqsizDbrenhiiNNhIhSr2hClZAjjT3CZwiWJagYJmDgqXjAM3IcskRSYJEiUhlklUNZ2AtIYm44TlAzymC0x2ZAR0S0BLoWmExKIKlDV9hCYqJkASLIIjRDonSMNKXYHVKSuBFQDUJBl+j5RX/VXpQsFSTIAkWQRAjHRKlFIXnlJWRLorQMKZE/7UFAJH1fI1Z02UW1PPKObQkWARBjABIlEYgXD8ESzUJdhcss0bJwSLBIggilSBRGmXEK1iBsLB2VbBMUVZY0c5DEASRLEiUxhB9CZZHAtq7CRYX9HuZNIofK00A9AIJFkEQySFuUfrpT3+KRYsW4aqrrup13N13342tW7fivffeG/TkiKGjL8HyBgXrcDfB0nFKsIUluMrSBwMvtJxynCAIoj/ELUq7du1CQUFBn+O+/vrrEVeQlegdjlNEJprviTHAJwOdPiV5uLtgGXlFsNI0YSssEiyCIGIQU5SuvPJKVFdXR+z7z3/+gx/+8IcxT+ZyudDW1oaysrLEzZBIaUKCBWXF1B2/DNj9wBFv5H4dD5h4JeAiTRPMwyLBIogxT0xRWrNmDa644orQzxzHhZpG9UZGRgZuvfXWxM2QGNFoeUWwEEWwAjLQ6AeOepUIQVWLdHy3FRYfXGWRYBHEqCemKC1atAiffPIJGGNgjOHUU0/FWWedhd/97ncxT6bX65GZmZmMeRKjEA0f/AJGESxRBhwxBMsQJlhqWLueJ8EiiNFArz6l/Pz80PPrr78eU6dOhdVqTfqkCEIVLGMMwWryK21E1NxhDkp5pvCgC7UnFgkWQYwc4g50uP7662Mea2xshN1ux8SJE0MteAkiWfQmWBILCpYMyMF9PBTBMgrK6soidPmw9NTEkSBSin7lKR08eBBPPvkkLrzwQsybNw8AcP/99+Ppp5+GLMswmUxYt24dLr744qRMliD6QhWfWILV7AcaWFfFdg6AJvgac1C0jCRYBDFsxC1Khw4dwooVK+DxeDBr1izMmzcPn332GTZt2gRBEDBz5kwcPHgQf/zjH1FSUoIFCxYkc94E0W8EDhAEwBDlmMSU4reN/m6CFQy6MIdVbCfBIojkEbcoPf7443C73bjyyitx7rnnAgBeeeUVcByHW265BatXr0ZFRQUuuugiPPPMMyNKlFbsBs6xAssLo99hE6Of/goWD0WUDEJXi5HwFRY1cSSIgRG3KO3cuROTJ0/GzTffDEBpj/vJJ5+A53mcf/75AIBp06bh+OOPx969e5My2WTRLgKv1AM7WoA/zyRhIiIZ6ApLrzZxFJQyTSRYBNE3cYtSc3Mzjj322NDPe/bsQUdHB2bNmhURBp6RkYGOjo5EznFI8DOg1gNctQ84Jh2w6oF8HZCnV57n6ajWG9GTvgTLGVBC28MFSwj20EoL1hM0abp6YpFgEWOduEUpNzcXzc3NoZ+3bt0KjuNw0kknRYyrrq4e0blKjX7gP03Rj2Vpw4Qq7DFfr2wWgUKPiS56EyyZAW1il2BxUL47PJSbH4sANIoaWP1KIIYmWE9QQwnExCgnblGaNm0aPvnkE3z++ecoKCjAa6+9BgA444wzQmOef/55fP/99zjrrLMSP9MUoDWgbJWu6MeNfKRg5euCq6zgvmwd3QkTCn11He6QgHpRBy7M6BDefVjDdSUS63nFt6UP9sYSOBIwYuQStyitXbsWn332GdasWQMAYIxh4cKFOOaYYwAA559/PiorK2EwGLB27drkzDbF8cjAYY+yRYMHkKvrMgeqK6z8sH0G8meNeVTBMvEyMrWxx0kM6JQAp6g8l1lXMjEP5bkqUNqggBmEyOaOGq5rIwEjUoG4Rem4447DM888gwcffBBNTU2YN28ebrnlltBxQRAwY8YM3HbbbZg1a1ZSJptstBywKAuYnQ7YfYppxe5TTHot/q5kzIEiQzlXoz/2mAxNl2BFiFfwMUNDFw9CQeCUTRfHWCm4+lIFTDUZhpdwUgUstAITlNW/TugSLm3QlEgQyYJjjLG+h/VNZ2cnLBZLIk41pNhsNhz/TSF0HFBoiB19J8pAUwBw+LoEq9GnVMB2BIXLN1jVigM931Oo8sNWXblaumiMFqqrq4e84j5jys2TyJTvvIwuAQtHraqh45W/F31QyHSCIlwCCdiox2azobCwMOHnHXDn2ebmZthsNpjNZpSVlUEQRq7dKUMD/E8feUoaHijQK9vsKMcZU0LLG4OrK1WoGsMe28TBz9UnK20gureCUOGh+K6iCZb6PFqLCYIAlFW4gK4Iwd5gwRVXm6gImBRmPmToMiGqAqYPMx8ahGAF+TDzIQkYAQxAlLZs2YKnnnoKNTU1AIDzzjsP9957L6699lqkpaXhj3/8I7KzsxM9z6Ty8vGDPwfHARlaZZtsjj7GK3WtsELiFfZzU1jo8ECRoZynyQ982xl9jEWILVj5OiBTS9UKiL7hVDFBfAImBkPkVfOhDEW4ZHRFHwrBcxq4ruANoxDp/1KDOYjRSb9Ead26dXjzzTfBGIPVaoXdbodq/bPZbPjss8/w3XffYcuWLUhLS0vKhEcyBgEoNipbNCSm+K66r7BCjz4lmGKwdEpApxuoitEaS8v1DMQIf8ylnC2in4QLWF8wBgQY4OkmYOE6pJ5PCBMwdRWmrsAEErARSdyitGXLFvzzn//EnDlzcPfdd2PixImYNm1a6PgLL7yA3/zmN9i2bRueeeYZ3HDDDUmZ8GhG4JTw8Tw9MDOKprNgtFV3oQoXr9bA4OcRYEC9T9lika3tEqmIfK3go5lytogB0l8B86sC5ldWY+HBG+p3UF1lqSH0xqCAhfK/+C6RI4aXuEXp73//O9LS0vDXv/41anJsTk4ONmzYgNNPPx3vv/8+iVIS4DilCkCaBpgYw0Tol8NMglFWW47gH+5gaQkoW0WMnC0T33OllRcW+k45W0Qi4NSQ9zjGMqb4ZN2SYt7uLmDq+VQBCw/gUFdg4YnMZOJODnGL0sGDB7Fw4cJeqzUYDAYce+yx+PzzzxMxN2IA6HhgnEHZoiGrtdqimQeDkYSd0uDn4ZaBGo+yRUMImgjzuuVthT/vy09BEP2hPwImM8UH7AqG0KsCpgZvAIooCWECFkpkVk2IYYnMJGDxE7co8TwPjyfGFSaMjo4O8DxdTVIVngNydMo2PcYYl9hTqOzqSssHNAe6/jAHisSABp+yfR2jVGKGJihU3WoQqvvSKGeLSBJ8UEj6K2Ai64pCDP9q8mErsFAEYjAKUQ3eUI+PdQGLW5SmTp2KvXv3wm63x2yJbrPZ8M0332D69FiXO2IkYNYAZRqgLEYT4YCsNMuzdzcNhuVt+RNgImwTle37GCZCA99VizBCvIKPuWQiJIaA/gqYJ0zAxG45YGoUoipU4auvsSJgcYvST37yE9xyyy245pprcO+992Ly5MkRx6uqqrBu3Tp4vV4sX7484RMlUgctDxQYlC0aLJi7ElEVI+y5w6/kdA0Wrwwc9ipbNNSyTnlRIgjV0k5U1okYSngO0MUpJDJT/F8dYSZEINKEqFb1iCZg4QEc2hFURqpfFR1+97vf4R//+Ac4jkNGRgba2tqQk5MDs9mMI0eOQJIkLFmyBA899FAy55xQbDYbHObEZyUTveMJy9mydxOsRp/iiB6CAhlI00QXLDVII3MYTYTDUdGBGJmoofOqeIW3SlERwlZg4QEc+gEKWLIqOsQUpenTp4cSY8PZsmULnnzyyVDyrEphYSFWrVqFVatWgRspkgwSpVRFYoqJMNw8GCrpFHw+FGWddFyMlVbwea5O+SNPBiRKRDKIJmDdTYjhlejVXl9qNKIagdjWOMRlhhhjiKZXy5cvx/Lly+FwOGCz2SDLMvLy8jBu3LiET44Yuwhc18U/GowpZo3w2oPdw+CdCTAR+hlw1Kts0eAQzNnqpUKGecDFvAgi8agmv3iQGOCSFHO81G0FNilJ8xvwn0teXh7y8vISNhFJkvC3v/0Nr732GqqqqiBJEoqLi/HjH/8YV155JfT6yKtTdXU1Hn74YezevRtOpxMTJkzAxRdfjJUrV1L03xiA44B0rbLFKuvkk6PXIAxFFSagrBODEo3YHAAOxBhj7l7WqdtjVlhZJ48EbLEBb9mBdrEU6S3AOX3UZSSIZNFrJfpeuh0Mhpjmu2nTpuG8887Dfffdl5x3DkOSJFx77bX4+OOPYTKZMGfOHGg0Guzduxft7e2YM2cOnn32WRiNSn2eiooKXHrppejs7MTcuXORk5ODnTt3or29Heeeey7uv//+uN+bzHdjFylazla35+4hMBFqgjlbOTqg2q2EF4enimk5oKiXCvYEMRzkuVKsSngi2bJlCz7++GNMnToVTzzxRCjkvKWlBddeey2++uorPProo/jVr34FxhjWrVuHzs5O3HfffVi6dGlo7OrVq/Hmm2/izDPPxJIlS4bzIxEjAIFTfEK5OmBGjDGdYgzBCj62JKCsk8gAm0/ZohFgQK0H+NkeYHpaMOk4uNJSn2dpKfydGB30ulLKzc1FeXl5/0/KcXj22WfjHn/xxRdjz549ePbZZ7FgwYKIYxUVFVi6dCnGjRuHDz/8ENu3b8cVV1yB+fPn4/nnn48Yu3v3bqxcuRInnHACNm/eHNd700qJGAx+WYkUjFVA1+FXRCXZqAKrVslQyzqFCxjVIyQSybCslJqbm9HU1NTvk/Y3+i4rKwvl5eWh1urhlJaWAgAaGxsBANu2bQMAnHHGGT3GHn/88cjJycHu3btHbNNBYmSh4xXTWlEvZZ2cgcguxuGCZU9QWSeJKeey91JE18QDueoKS62OEfacqr8TqUCvonTsscdixYoVSZ/EY489FvPY119/DQAoKCgAoNTgA4ApU6ZEHV9WVobm5mYcOnQIc+bMSfBMCaJ/8JxSfDZbB0yNcY/kDlZ+v+lb5XmycMvAYY+yxSJL21Oswldd1GuLSDa9ilJxcTEuuOCCoZpLDxhj2LBhAwDgrLPOAtC1YooV+afuH8gKjyCGA5MAlJqA8wuAV+qjl2jScsBpOcDcTCWiUE0ydvgTVyEDUAI/WgPAdzFKO2nDzIQhserm36LOxsRgSIlAh1g88MAD2LVrF3Jzc3HllVcCQKgorMEQ3V6i7ne7Y3Swi4LEyElMDD/LC4EdLYDNGylMOg4oNADXlMaOvlO7GncXq9DzBNUjDIQHZcQopGsRopsH1ec5Wmp9TsQmZUXpoYcewuOPPw6dToc///nPoRbrag5SLL+VGrfRj+pJqKmpQkDmIQGQwSmv5Tgg+CCAKfH6YOBBzmIiefzSzOF9LgOfeNLhYjzMnIyTje0409SGhsN9f6ezgttUQMlwNCgbY0An49EiadAqa5RHSYNWWUCLpEGLrEG7LIBh8F9utbNxdYz7Qg4MGbyEbF5ElqBs2bwUfBSRLYgwczL9naU4efkxHKmDJOVESRRF3HHHHXj55Zeh1+vx8MMP44QTTggdN5mU0tVeb/QUe5/PFzEuHi6Y0xVhKAdbMYuy8hiQlYRGX9hjgEUmXapP1cq9asIZ2d6JgTAdwC8QXmZIlZrkIspAUyC6eVB97kqAz4uBg1PWwClrgBhmR7W8U3efVvhzKqY7zLhsSTltTFG6/vrrMXXq1KS8aSxcLhf+3//7f9i2bRvS09Px6KOPRggSAOTn5+PAgQNoamrCxIkTe5zD4XAAiO1z6gueA/Rc3w3mWLBuVLiAeSWlcrU3KGCiHGwOFtZfhaFLtMIFjCCGGw0PFOiVLRYusUuowovnqqLVlKAQ+L7KOwFAuiaKWIX5t6i78cikV1EaStra2rBmzRrs378fhYWFePzxx6NG2E2ePBlbt27FwYMHceKJJ0YcY4yhqqoKgiBEFaxEEtHFso87NlW0xODKS111RQgYU1ZpKmqXSyGsei/9gRHDjVmjbKUxDBHhIfDdfVpqaafWBCQcA0pwR7sIHIphJgxvXRLLv2Wh3K2UIyXMd36/H2vXrsX+/fsxadIkPPnkk6EQ8O4sXrwYmzZtwgcffIBLL7004tiXX36JlpYWzJ8/P6VylDR8fL/o7qZDv9y1+vJIgE9S9susy2QYzXSoGUG9U4jRRUQIfIwxasJxyEwY5bknAeWdZATzwnqp0RbeKLL7SitfT7lbw0FKiNKGDRuwZ88eFBYW4vnnnw8FNURj/vz5mDx5Mnbs2IG///3voTyqlpYW3H777QCANWvWDMm8E01/TIfhK69A2IrLKwHeoLCJwT/scGuK0E28yO9FDDV9JRyzYGXqCLHy9TQZJqIsYV+NIgGlp1Zv/q0syt1KKP1q8pcMnE4nTjnlFHi9XsycObPXskZqodV9+/Zh1apVcLvdmDNnDvLz87Fr1y60tbVhxYoVWL9+fdzvn6xGValCX6bDgEymw1SF+inFJryYbjRTocOvtFsYCjSxSjyFrbpGY/uSZJUZGnZR+uSTT/Dzn/88rrGVlZWh5wcPHsSGDRuwc+dO+P1+lJSU4JJLLsHy5cshCPGH5Yx2UYoXiXUJVIABfkkxoajmQ78c2dES6AreCF95CWQ6TBgkSoPDKwWDMPyR9QmbwvxbQ9EoElASimOVd8oPVohPVrPIZDFqRWm4IVHqH3Jw1RVuOgyJV1DARCgrNDXaEOiKOiTTYfyQKCUXtVFkNJ+W+rwlQWbCvuCgmAFjlXfK1wMZmtS64RvVrSuIkQPPKTkkOqDXqEMKmSdSnfBGkZNiNIoUZaU9SW/+rUQU1GVQ3qclAFT0UuKpu3mwu8lwNPTbIlEikkJ/Q+bFMBHzSdFD5ruLF4cuv5cAKl1DJB4N39XiHmnRx3ik3ss7Jap9SYAB9T5li4VFiJFsrO8yE6b6TR6JEjHs9AiZ10YfF6vaBoXME8OJUQAmGJUtGjJTgi5CuVpRTIWJaBYJdJV4quoldys7Rs6W+jytFzOhRwK22IC37MBH0xIz5+6QKBEjhoGGzIssbOUVDOCIFjLPBd+D/F5EIuE5xV+UpQWiN9xRAomaoxTUDRcyd4Jyt5qCgR/ojD5Gz0dvX5KuAR6vTX7jShIlYtTBxen3AvoOmfdRtQ1iCNDxSiX4wl5qnLrErqjBaP4thz8yOnag+GTgiFfZhgMSJWJME2+1jb5C5r0ShcwTycWsAco0QFmMEk9SWImnWP4t5xDlbg0GEiWCiAOBAyLS32L4vRJZbYMg+oPAKYEMOTpgWowqa76wEk/R/FuNQ5i7FQsSJYJIIPGaDuMJmffKHNq6OcC1fDCqkSINiQGg54FxBmWLBmNKsERjFPPgtmYgAdHvfUKiRBDDQDwh82aDB9OylTYO/qB/q1MCOkXALSn71dR3hi6x0pKJkBggHKdE36VpgIndcreKDMAr9YnpYNwbJEoEkcJwYRGHaRogt9txv9xNsCTALSoXDpl15XRpSLCIQbK8ENjRAti8yRUmEiWCGMHoeGWzaICcbscCqmDJStXtDlF59ItdpXO6CxaFwBOxMArAn2cqeUr/sifvfUiUCGKUouWVzQygezMYUVbudn2yEmrcKSqrLL+kCJZaPUPgusyCFPZOGAXgp+OVDTHKIQ0WEiWCGIOoofAmQUnqDEcKipU/KFiuoFnQFaxXqFpuSLCIZECiRBBEBAKniJVJADK7CZYcJljuYNCFS1KeB8IEi4ciVjoSLKKfkCgRBBE3PKeYcIwCkBFFsNTAC0+3SMFAWF4Wh6BgcVREl+gJiRJBEAmB5wCDoGzpWsAadoyxoA9LUlZaHaJiGnRLioiFxkFZXWmpcO6YhUSJIIikEx7aDiiFPlXUKhi+sNB2l6SIFuVijT1IlAiCGFZCVTD6ysVSIwXDBCu8UC7lYo0OSJQIgkhpQrlYUOq6hROei+UO5mJ1SkBAiiyOK1Au1oiBRIkgiBFLf3Kx1FWWO0ywKBcr9SBRIghiVBJvLpY7GNbeEfRlSXJXxQsSrKGHRIkgiDFHvLlYnrDyTO5g8rAqWGoulpZC2xMKiRJBEEQY3XOxCsKOhedieYOh7Z2iIl5+ysVKCCRKBEEQcRKRiwUgv1tou9pmxCt15WJ5pMjGeWpou46nXKxokCgRBEEkgO5tRqLlYqmCpeZiuUXAR7lYEZAoEQRBJJnwXCxLlFysQJhJMJSLpVZtjyJYmlEc2k6iRBAEMcyEh7Z3z8USg3lYai5Wp6hECga6hbaPlr5YJEoEQRApjIZXtr5ysdxhfbHUXCw16IIfQaHtJEoEQRAjlHhzsTxSl2Clel8sEiWCIIhRSH9yscLbjKiCxTA8uVgkSgRBEGOM3vpisTDB6i0XKy9JcyNRIgiCIEJwceZidTqS8/6Ua0wQBEHEBReWh5UsSJQIgiCIlIFEiSAIgkgZOMYY63vY6MVmsw33FAiCIEYkhYWFCT/nmBclgiAIInUg8x1BEASRMpAoEQRBECkDiRJBEASRMpAoEQRBECkDiRJBEASRMpAoEQRBECnDqKx99+mnn+Kxxx5DZWUlAoEAZs6cibVr12Lx4sVxn8Nut+Mvf/kLduzYAYfDgcLCQpx33nn4+c9/Dp1O1/cJCCIKg/1uiqKI4447Dn6/P+pxq9WKTz75JJFTJsYgr776Kn7zm9/ghRdewLx58+J+XSKum6MuT0n9Zep0OixYsACyLGPnzp0IBAK44447cPHFF/d5joaGBlx88cVoaGjAjBkzUFxcjC+//BIOhwPz58/HU089Ba1W2+d5CCKcRHw3KyoqsHTpUkyYMAFz5szpcTwzMxO///3vkzF9Yozw1Vdf4Wc/+xncbne/RClh1002irDb7WzWrFns+OOPZ5WVlaH9e/fuZXPnzmWzZ89mDQ0NfZ7nqquuYlOmTGF/+ctfQvtcLhdbvXo1mzJlCnvyySeTMn9i9JKo7+arr77KpkyZwh599NFkTpcYo7z33nvsuOOOY1OmTGFTpkxhX3zxRdyvTdR1c1T5lDZv3gy/34/Vq1djypQpof3HHHMMrrzySvh8Prz88su9nqOqqgoff/wxJkyYgKuvvjq032Qy4a677oIgCNi8eXPSPgMxOknEdxMAvv32WwDAzJkzkzZXYuzR0NCAdevW4YYbboAsy8jNze3X6xN53RxVorRt2zYAwBlnnNHj2JlnngkAfdrbt2/fDsYYTjvtNPB85K+nqKgIM2bMwNGjR3Hw4MEEzZoYCyTiuwkABw4cAECiRCSWP//5z3jjjTcwa9YsvPzyyygvL+/X6xN53Rw1osQYw8GDB8HzfNRfaGlpKXiex8GDB8F6caOpv7TJkydHPa6e+7vvvkvArImxQKK+m4wxHDhwAHl5efjwww9x0UUX4bjjjsOCBQtw0003oaqqKpkfgxjFlJeX495778WWLVswderUfr8+kdfNUSNKbW1t8Pv9yMzMjBrlodFokJWVBY/HA5fLFfM8jY2NAID8/Pyox/PylCbATU1NCZg1MRZI1Hezrq4OnZ2dcDgc+N///V/o9XqceOKJ0Ov1+Ne//oWLLroIu3fvTuZHIUYpa9euxfnnn99jlRMvibxujhpR8ng8AACj0RhzjMFgAIBe//DV86hjY53D7XYPaJ7E2CNR303Vn2S1WvHqq6/ihRdewGOPPYYPPvgAP/vZz+ByuXDjjTfC5/MlcPYE0TeJvG6OGlGKR+F7M410Pw/Hcb2eI55zEQSQuO/mkiVL8PHHH2PLli2YPn16aL9Go8Ett9yCmTNnwm634z//+c+g5ksQ/SWR181RI0omkwkAer1LVI/1dseqnsfr9Q74HAQRTqK+mxzHobCwEFartccxnudxyimnAAC++eabwUyXIPpNIq+bo0aULBYLTCYTWltbIYpij+OiKKK1tRV6vR7p6ekxz6PaRGPZPh0OR8Q4guiLRH03+0IN4411YSCIZJHI6+aoESWO4zBp0iRIkoSampoex6urqyHLckSOSDTU6JFYoYuHDh0CgD7PQxAqifpuvvDCC/jlL3+JTz/9NOrxI0eOAAAKCgoGPWeC6A+JvG6OGlECEKofFs2mru5TTRx9nePDDz+ELMsRx+rr63HgwAGMGzcOkyZNSsSUiTFCIr6bdXV1eOedd/Daa6/1OObz+fDee+8BABYtWjTY6RJEv0jkdXNUidKyZcug1+vxxBNPRNjVv/76a2zatAkGgwErV64M7a+vr8ehQ4fQ0tIS2ldcXIzFixejuroaDz30UGi/2+3G73//e0iShDVr1gzNByJGDYn4bl500UUQBAFvvvlmSIAAIBAIYP369Th69ChOPvlkzJo1a2g+FDEmSfZ1c9QVZH3hhRdwxx13QKvVYsGCBWCMYefOnRBFEffeey+WLl0aGnv55Zdj165duP7663HDDTeE9tfV1eEnP/kJHA4HpkyZgrKyslBhwZNPPhkbN26ERjMqC6wTSSQR383nnnsOd999NxhjmD17NoqKirB37140NDSgvLwcmzdvRk5OznB8PGIUoX7/ohVkTfZ1c9RdWS+99FIUFRVh06ZN2L17N3Q6HebOnYtrrrkGCxcujOscxcXF2LJlCzZs2IBPPvkEtbW1KC4uxk9/+lOsWrWKBIkYEIn4bv70pz/F5MmTsWnTJuzbtw+VlZUoKirC1VdfjbVr18JsNif5UxBEdBJ13Rx1KyWCIAhi5DKqfEoEQRDEyIZEiSAIgkgZSJQIgiCIlIFEiSAIgkgZSJQIgiCIlIFEiSAIgkgZSJQIgiCIlIFEiSAIgkgZSJQIgiCIlIFEiSCGAUmSMGfOHMycORMejwcvv/wyVqxYgeOOOw5Tp05Fc3PzcE+RIIYFKuJGEMPAoUOH4PV6MWHCBFx//fXYuXMnTjjhBJx22mloaWmhoqrEmIVEiSCGgW+//RYAcPjwYVgsFrzzzjsoLi4e5lkRxPBD5juCGAb2798PAMjIyMDGjRujCtJ7772H6dOnw+l09nquX/3qV7j88suTMU2CGHJIlAhiGFBXSldddVXM9uXHHnss/vGPfyAzM7PXc+3fvx8zZsxI9BQJYlgg8x1BDDGMMVRUVAAAzj777JjjrFYrrFZrr+dyuVyora3F9OnTEzpHghguaKVEEENMTU0NOjs7UVJSgqKiopjjFi1ahI0bN4Z+9nq9uPfee7Fo0SLMnTsX69evx759+yDLMokSMWqglRJBDDGq6W7WrFkxxzQ3N6OpqQnTpk0DoISQX3PNNaitrcXNN9+MvLw8PP3007jtttug0+kwceLEIZk7QSQbEiWCGGLUIIeZM2fGHKOa91RRevbZZ/Hll1/inXfeCa2uZs2ahZNOOgnTp0+Pu9U0QaQ6ZL4jiCEmnpVSRUUFMjIyUFhYCMYYnnrqKSxfvjzC3JeZmYns7Gwy3RGjChIlghhiDhw4AI7jel0pVVZWYurUqQCURFuHw4HFixdHjPH7/XA6nSRKxKiCRIkghpCjR4/C6XSipKQEFosl5riKioqQ6a6xsREAUFhYGDHmgw8+QCAQoHBwYlRBokQQQ8i4ceNQWVmJ9957L+aYQCCAqqqqkCipeUrV1dWhMX6/Hxs3bgTP86EVFUGMBsg7ShApxqFDhxAIBEKiNHnyZIwfPx733nsvGGPQ6/V46qmnUFtbi5KSEphMpmGeMUEkDhIlgkgxKioqoNFoMHnyZACAVqvFww8/jD/84Q+45ZZbkJeXh2XLlkEQBGRlZQ3zbAkisXCMMTbckyAIgiAIgHxKBEEQRApBokQQBEGkDCRKBEEQRMpAokQQBEGkDCRKBEEQRMpAokQQBEGkDCRKBEEQRMpAokQQBEGkDCRKBEEQRMrw/wMPQsZatIEOBgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot accood_clsood\n",
    "\n",
    "fv_ssl = np.array([29.64, 30, 26.92])\n",
    "fv_sslstd = np.array([1.75, 2.42, 0.57])\n",
    "fv_ae = np.array([22.79, 20.49, 18.26])\n",
    "fv_aestd = np.array([2.76, 2.33, 2.8])\n",
    "fv_sl = np.array([35.6, 32.34, 25.73])\n",
    "fv_slstd = np.array([0.67, 2.53, 0.48])\n",
    "\n",
    "plot_function(fv_ssl, fv_sslstd, fv_ae, fv_aestd, fv_sl, fv_slstd, \n",
    "              ymin=15, ymax=40, ylabel=r\"Test accuracy\",\n",
    "              file_name=\"accood_clsood_fmow\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "f00f5f49",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot effective robustness\n",
    "fr_ssl =    np.array([9.15 ,  8.18,  9.29])\n",
    "fr_sslstd = np.array([0.87 , 1.11 , 0.985])\n",
    "fr_ae =     np.array([ 4.99,  6.90,  8.77])\n",
    "fr_aestd =  np.array([0.75 , 0.805, 0.65 ])\n",
    "fr_sl =     np.array([37.7,  25.9 , 12.26])\n",
    "fr_slstd =  np.array([4.115, 3.245, 1.055])\n",
    "\n",
    "\n",
    "plot_function(fr_ssl, fr_sslstd, fr_ae, fr_aestd, fr_sl, fr_slstd, \n",
    "              ymin=0, ymax=50, ylabel=r\"Shift Sensitivity $s$\",\n",
    "              file_name=\"rho_fmow\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "f2e60799",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot classifier bias\n",
    "b_ssl =    np.array([ 7.27,  6.66,  7.18])\n",
    "b_sslstd = np.array([ 1.29,  1.28,  1.1 ])\n",
    "b_ae =     np.array([ 7.29,  2.95,  3.41])\n",
    "b_aestd =  np.array([1.26 , 0.875, 0.59 ])\n",
    "b_sl =     np.array([ 6.87,  6.01,  5.29])\n",
    "b_slstd =  np.array([0.87 , 1.925, 1.07 ])\n",
    "\n",
    "\n",
    "plot_function(b_ssl, b_sslstd, b_ae, b_aestd, b_sl, b_slstd, \n",
    "              ymin=0, ymax=10, ylabel=r\"Linear head bias $b$\",\n",
    "              file_name=\"b_fmow\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ad5ec9f5",
   "metadata": {},
   "source": [
    "# Camelyon17"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "65f3567b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot accood_clsood\n",
    "cv_ssl =    np.array([89.80, 85.66, 80.91])\n",
    "cv_sslstd = np.array([ 3.02,  1.03,  5.60])\n",
    "cv_ae =     np.array([86.91,  86.3, 83.11])\n",
    "cv_aestd =  np.array([ 1.78,  3.98,  4.99])\n",
    "cv_sl =     np.array([86.84, 81.49, 73.37])\n",
    "cv_slstd =  np.array([ 2.08,  4.69,  6.20])\n",
    "\n",
    "\n",
    "plot_function(cv_ssl, cv_sslstd, cv_ae, cv_aestd, cv_sl, cv_slstd, \n",
    "              ymin=65, ymax=95, ylabel=r\"Test accuracy\",\n",
    "              file_name=\"accood_clsood_camelyon17\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "c89d5830",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot effective robustness\n",
    "cr_ssl =    np.array([1.63 ,  6.09,  6.35])\n",
    "cr_sslstd = np.array([0.67 , 0.89 , 1.885])\n",
    "cr_ae =     np.array([-0.20,  1.36,  4.09])\n",
    "cr_aestd =  np.array([0.33 , 1.56 , 1.885])\n",
    "cr_sl =     np.array([3.50,  13.21, 10.72])\n",
    "cr_slstd =  np.array([1.25 , 2.515, 3.105])\n",
    "\n",
    "\n",
    "plot_function(cr_ssl, cr_sslstd, cr_ae, cr_aestd, cr_sl, cr_slstd, \n",
    "              ymin=-5, ymax=20, ylabel=r\"Shift Sensitivity $s$\",\n",
    "              file_name=\"rho_camelyon17\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "e8adc9ef",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot classifier bias\n",
    "v_ssl =    np.array([ 8.82,  7.92,  4.11])\n",
    "v_sslstd = np.array([2.485, 3.19 , 3.47 ])\n",
    "v_ae =     np.array([31.70, 20.71, 18.05])\n",
    "v_aestd =  np.array([3.265, 5.35 , 3.56 ])\n",
    "v_sl =     np.array([ 7.41,  3.38,  5.85])\n",
    "v_slstd =  np.array([2.95, 4.38, 8.4 ])\n",
    "\n",
    "\n",
    "plot_function(v_ssl, v_sslstd, v_ae, v_aestd, v_sl, v_slstd, \n",
    "              ymin=-5, ymax=40, ylabel=r\"Linear head bias $b$\",\n",
    "              file_name=\"b_camelyon17\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6bf66437",
   "metadata": {},
   "source": [
    "# CdSprites"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "9c71cc9f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot accood_clsood\n",
    "cv_ssl =    np.array([99.99676667, 99.99100667, 86.40144])\n",
    "cv_sslstd = np.array([ np.nan, np.nan, np.nan])\n",
    "cv_ae =     np.array([53.15977,    51.47457667, 51.09853667])\n",
    "cv_aestd =  np.array([ np.nan, np.nan, np.nan])\n",
    "cv_sl =     np.array([99.9941,  99.99284, 44.42768])\n",
    "cv_slstd =  np.array([ np.nan, np.nan, np.nan])\n",
    "\n",
    "\n",
    "plot_function(cv_ssl, cv_sslstd, cv_ae, cv_aestd, cv_sl, cv_slstd, \n",
    "              ymin=-4, ymax=104, ylabel=r\"Test accuracy\",\n",
    "              file_name=\"accood_clsood_cdsprites\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "bf2b43f8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot effective robustness\n",
    "cr_ssl =    np.array([0.00000000e+00, 3.79666667e-03, 1.35985600e+01])\n",
    "cr_sslstd = np.array([ np.nan, np.nan, np.nan])\n",
    "cr_ae =     np.array([ 0.,         16.18192,    48.90132333])\n",
    "cr_aestd =  np.array([ np.nan, np.nan, np.nan])\n",
    "cr_sl =     np.array([0.000000e+00, 1.680000e-03, 5.557232e+01])\n",
    "cr_slstd =  np.array([ np.nan, np.nan, np.nan])\n",
    "\n",
    "\n",
    "plot_function(cr_ssl, cr_sslstd, cr_ae, cr_aestd, cr_sl, cr_slstd, \n",
    "              ymin=-4, ymax=104, ylabel=r\"Shift Sensitivity $s$\",\n",
    "              file_name=\"rho_cdsprites\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "7b4888ca",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot classifier bias\n",
    "v_ssl =    np.array([-1.82666667e-03, -5.66666667e-04,  5.31393333e+01])\n",
    "v_sslstd = np.array([ np.nan, np.nan, np.nan])\n",
    "v_ae =     np.array([-0.16668,     9.85651667, 17.6059])\n",
    "v_aestd =  np.array([ np.nan, np.nan, np.nan])\n",
    "v_sl =     np.array([6.32000e-03, -8.40000e-04,  1.11674e+01])\n",
    "v_slstd =  np.array([ np.nan, np.nan, np.nan])\n",
    "\n",
    "\n",
    "plot_function(v_ssl, v_sslstd, v_ae, v_aestd, v_sl, v_slstd, \n",
    "              ymin=-4, ymax=104, title=r\"Linear head bias $b$\",\n",
    "              file_name=\"b_cdsprites\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "47ad3d02",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "colors= [\"#1D63A3\",\"#72A276\", \"#808080\"]\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "# sns.set(rc={'figure.figsize':'7,7'})\n",
    "sns.set_palette(colors)\n",
    "\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[fv_ae[0], fv_ssl[0], fv_sl[0]])\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"$acc_o(f,c_o)$\")\n",
    "ax.set_ylim([20,40])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"fmow_corr0_acc.pdf\")\n",
    "\n",
    "plt.figure()\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[fv_ae[2], fv_ssl[2], fv_sl[2]])\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"$acc_o(f,c_o)$\")\n",
    "ax.set_ylim([15,30])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"fmow_corr100_acc.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2522c220",
   "metadata": {},
   "outputs": [],
   "source": [
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[fr_ae[0], fr_ssl[0], fr_sl[0]], hatch=\"//\")\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"Effective robustness $\\rho$\")\n",
    "ax.set_ylim([0, 45])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"fmow_corr0_rho.pdf\")\n",
    "\n",
    "plt.figure()\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[fr_ae[2], fr_ssl[2], fr_sl[2]], hatch=\"//\")\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"Effective robustness $\\rho$\")\n",
    "ax.set_ylim([5, 15])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"fmow_corr100_rho.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "004930ee",
   "metadata": {},
   "outputs": [],
   "source": [
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[cv_ae[0], cv_ssl[0], cv_sl[0]])\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"$acc_o(f,c_o)$\")\n",
    "ax.set_ylim([85,92])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"camelyon17_corr0_acc.pdf\")\n",
    "\n",
    "plt.figure()\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[cv_ae[2], cv_ssl[2], cv_sl[2]])\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"$acc_o(f,c_o)$\")\n",
    "ax.set_ylim([70,88])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"camelyon17_corr100_acc.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d678eeab",
   "metadata": {},
   "outputs": [],
   "source": [
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[cr_ae[0], cr_ssl[0], cr_sl[0]], hatch=\"//\")\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"Effective robustness $\\rho$\")\n",
    "ax.set_ylim([-1,5])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"camelyon17_corr0_rho.pdf\")\n",
    "\n",
    "plt.figure()\n",
    "ax = sns.barplot(x=[\"AE\", \"SSL\", \"SL\"], y=[cr_ae[2], cr_ssl[2], cr_sl[2]], hatch=\"//\")\n",
    "ax.axes.yaxis.set_visible(False)\n",
    "# ax.set_title(r\"Effective robustness $\\rho$\")\n",
    "ax.set_ylim([0, 15])\n",
    "plt.tight_layout(pad=0,h_pad=0.1)\n",
    "ax.bar_label(ax.containers[0])\n",
    "plt.savefig(\"camelyon17_corr100_rho.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

